The GAPS Programme with HARPS-N@TNG XIV. Investigating giant planet migration history via improved eccentricity and mass determination for 231 transiting planets

We carried out a Bayesian homogeneous determination of the orbital parameters of 231 transiting giant planets (TGPs) that are alone or have distant companions; we employed DE-MCMC methods to analyse radial-velocity (RV) data from the literature and 782 new high-accuracy RVs obtained with the HARPS-N spectrograph for 45 systems over 3 years. Our work yields the largest sample of systems with a transiting giant exoplanet and coherently determined orbital, planetary, and stellar parameters. We found that the orbital parameters of TGPs in non-compact planetary systems are clearly shaped by tides raised by their host stars. Indeed, the most eccentric planets have relatively large orbital separations and/or high mass ratios, as expected from the equilibrium tide theory. This feature would be the outcome of high-eccentricity migration (HEM). The distribution of $\alpha=a/a_R$, where $a$ and $a_R$ are the semi-major axis and the Roche limit, for well-determined circular orbits peaks at 2.5; this also agrees with expectations from the HEM. The few planets of our sample with circular orbits and $\alpha >5$ values may have migrated through disc-planet interactions instead of HEM. By comparing circularisation times with stellar ages, we found that hot Jupiters with $a < 0.05$ au have modified tidal quality factors $10^{5} < Q'_p < 10^{9}$, and that stellar $Q'_s > 10^{6}-10^{7}$ are required to explain the presence of eccentric planets at the same orbital distance. As a by-product of our analysis, we detected a non-zero eccentricity for HAT-P-29; we determined that five planets that were previously regarded to have hints of non-zero eccentricity have circular orbits or undetermined eccentricities; we unveiled curvatures caused by distant companions in the RV time series of HAT-P-2, HAT-P-22, and HAT-P-29; and we revised the planetary parameters of CoRoT-1b.

==> anc/README.txt <==
Table1_CDS.txt -> Table 1 in Bonomo et al. (2017)
HARPS-N RV measurements and uncertainties of the 45 host stars monitored with HARPS-N

--------------------------------------------------------------------------------
Bytes 		Format 		Units   	Label    	Explanations
--------------------------------------------------------------------------------
1-8       	A8            	string		Star     	host star name
13-24	  	F11.4		BJD_UTC-2.45e06	Time     	epochs of the radial velocities
29-37     	F8.5 		m/s		RV	 	radial velocity
40-46     	F6.5		m/s		e_RV	 	radial-velocity uncertainty 	


Notes: RV measurements of Qatar-1 taken before and after 6200 BJD_UTC-2.45e06 should be 
considered as two independent datasets because they were acquired before and after 
the replacement of the HARPS-N CCD (which gives slightly different zero points for the two datasets)





Table2_CDS.txt -> Table 2 in Bonomo et al. (2017)
TRES RV measurements of Qatar-2 and uncertainties

--------------------------------------------------------------------------------
Bytes 		Format 		Units   	Label		Explanations
--------------------------------------------------------------------------------
1-9	  	F11.4		BJD_UTC-2.45e06	Time    	epochs of the the radial velocities
13-19     	F6.2 		m/s		RV		radial velocity
25-29     	F4.2		m/s		e_RV		radial-velocity uncertainty 	





Table7_CDS.txt -> Table 7 in Bonomo et al. (2017)
Parameters of the 231 systems with giant transiting planets considered in this study

--------------------------------------------------------------------------------
Bytes 		Format 		Units   	Label  			Explanations
--------------------------------------------------------------------------------
1-12	  	A12		string		Star			host star name
19-27		f9.5		Msun		mstar			stellar mass
34-42		f9.5		Msun		e_mstar_l		1sigma negative (left) error on stellar mass
49-57		f9.5		Msun		e_mstar_r		1sigma positive (right) error on stellar mass
64-72		f9.5		Rsun		rstar			stellar radius
79-87		f9.5		Rsun		e_rstar_l		1sigma negative (left) error on stellar radius
94-102		f9.5		Rsun		e_rstar_r		1sigma positive (right) error on stellar radius
114-117		i4		K		teff			effective temperature
129-132		i4		K		e_teff_l		1sigma negative (left) error on effective temperature
144-147		i4		K		e_teff_r		1sigma positive (right) error on effective temperature
154-162		f9.5		dex		feh			stellar metallicity	
169-177		f9.5		dex		e_feh_l			1sigma negative (left) error on stellar metallicity	
184-192		f9.5		dex		e_feh_r			1sigma positive (right) error on stellar metallicity	
199-207		f9.5		km/s		vsini			stellar projected rotational velocity
214-222		f9.5		km/s		e_vsini_l		1sigma negative (left) error on stellar projected rotational velocity
229-237		f9.5		km/s		e_vsini_r		1sigma positive (right) error on stellar projected rotational velocity
244-252		f9.5		days		prot			photometric stellar rotation period (-999 if not provided)
259-267		f9.5		days		e_prot			error on stellar rotation period (-999 if not provided)
277-282		f6.3		Gyr		age			stellar age
292-297		f6.3		Gyr		e_age_l			1sigma negative (left) error on stellar age
307-312		f6.3		Gyr		e_age_r			1sigma positive (right) error on stellar age
319-327		f9.5		deg		incl			orbital inclination
334-342		f9.5		deg		e_incl_l		1sigma negative (left) error on	orbital inclination
349-357		f9.5		deg		e_incl_r		1sigma positive (right) error on orbital inclination
364-372		f9.5		Rjup		rplanet			planet radius
379-387		f9.5		Rjup		e_rplanet_l		1sigma negative (left) error on	planet radius
394-402		f9.5		Rjup		e_rplanet_r		1sigma positive (right) error on planet radius





Table8_CDS.txt -> Table 8 in Bonomo et al. (2017)
Orbital parameters of the 231 giant transiting planets considered in this study

--------------------------------------------------------------------------------
Bytes 		Format 		Units   	Label  			Explanations
--------------------------------------------------------------------------------
1-12	  	A12		string		Planet			planet name
27		A1		string		orbit_flag		C: circular orbit; U: undetermined eccentricity; E: significantly eccentric orbit
42		I1		0/1		circ_flag		circ_flag=1 => e_ecc_upp_1sigma and e_ecc_upp_2sigma are provided while ecc, e_ecc_l, and e_ecc_r are set to -999
									circ_flag=0 => ecc, e_ecc_l, and e_ecc_r are given while e_ecc_upp_1sigma and e_ecc_upp_2sigma are set to -999
49-57		F9.5				e_ecc_upp_1sigma	1sigma upper limit on eccentricity (-999 if circ_flag=0)
64-72		F9.5				e_ecc_upp_2sigma	2sigma upper limit on eccentricity (-999 if circ_flag=0)
79-87		F9.5				ecc			eccentricity (-999 if circ_flag=1)
94-102		F9.5				e_ecc_l			1sigma negative (left) error on eccentricity (-999 if circ_flag=1)
109-117		F9.5				e_ecc_r			1sigma positive (right) error on eccentricity (-999 if circ_flag=1)
124-132		F9.5		deg		omega			argument of periastron (-999 if circ_flag=1)
139-147		F9.5		deg		e_omega_l		1sigma negative (left) error on argument of periastron (-999 if circ_flag=1)
154-162		F9.5		deg		e_omega_r		1sigma positive (right) error on argument of periastron (-999 if circ_flag=1)
168-177		F10.5		m/s		K			radial-velocity semi-amplitude
183-192		F10.5		m/s		e_K_l			1sigma negative (left) error on radial-velocity semi-amplitude
198-207		F10.5		m/s		e_K_r			1sigma positive (right) error on radial-velocity semi-amplitude
213-222		F10.5		m/s/day		slope			linear trend (-999 if flag_companion does not contain 'YDS')
228-237		F10.5		m/s/day		e_slope_l		1sigma negative (left) error on linear trend (-999 if flag_companion does not contain 'YDS')
243-252		F10.5		m/s/day		e_slope_r		1sigma positive (right) error on linear trend (-999 if flag_companion does not contain 'YDS')
267		I1		0/1		jit_flag		jit_flag=1 => e_jit_upp_1sigma is provided while jit, e_jit_l, and e_jit_r are set to -999
									jit_flag=0 => jit, e_jit_l, and e_jit_r are given while e_ecc_jit_1sigma is set to -999
273-282		F10.5		m/s		e_jit_upp_1sigma	1sigma upper limit on radial-velocity jitter (-999 if jit_flag=0)
288-297		F10.5		m/s		jit			radial-velocity jitter (-999 if jit_flag=1)
303-312		F10.5		m/s		e_jit_l			1sigma negative (left) error on radial-velocity jitter (-999 if jit_flag=1)
318-327		F10.5		m/s		e_jit_r			1sigma positive (right) error on radial-velocity jitter (-999 if jit_flag=1)
333		A10		string		flag_companion		NDS: no detected slope; YDS: detected slope; CURV: detected curvature in RV data; 
									PLC: detected planetary companion in RV data; YDS/PLC: detected planetary companion and significant slope in RV data




Table9_CDS.txt -> Table 9 in Bonomo et al. (2017)
Orbital and planetary parameters of the 231 giant transiting planets considered in this study

--------------------------------------------------------------------------------
Bytes 		Format 		Units   	Label  			Explanations
--------------------------------------------------------------------------------
1-12	  	A12		string		Planet			planet name
18-27		f10.3		days		period			orbital period
33-42		f10.7		AU		smaxis			semi-major axis
48-57		f10.7		AU		e_smaxis_l		1sigma negative (left) error on semi-major axis
63-72		f10.7		AU		e_smaxis_r		1sigma positive (right) error on semi-major axis
87		I1		0/1		circ_flag		circ_flag=1 => e_ecc_upp_1sigma and e_ecc_upp_2sigma are provided while ecc, e_ecc_l, and e_ecc_r are set to -999
									circ_flag=0 => ecc, e_ecc_l, and e_ecc_r are given while e_ecc_upp_1sigma and e_ecc_upp_2sigma are set to -999
94-102		F9.5				e_ecc_upp_1sigma	1sigma upper limit on eccentricity (-999 if circ_flag=0)
109-117		F9.5				ecc			eccentricity (-999 if circ_flag=1)
124-132		F9.5				e_ecc_l			1sigma negative (left) error on eccentricity (-999 if circ_flag=1)
139-147		F9.5				e_ecc_r			1sigma positive (right) error on eccentricity (-999 if circ_flag=1)
154-162		F9.5		Mjup		mp			planet mass
169-177		F9.5		Mjup		e_mp_l			1sigma negative (left) error on planet mass
184-192		F9.5		Mjup		e_mp_r			1sigma positive (right) error on planet mass
199-207		F9.5		g/cm^3		rhop			planet density
214-222		F9.5		g/cm^3		e_rhop_l		1sigma negative (left) error on planet density
229-237		F9.5		g/cm^3		e_rhop_r		1sigma positive (right) error on planet density
244-252		F9.5		dex (cgs)	loggp			planet surface gravity
259-267		F9.5		dex (cgs)	e_loggp_l		1sigma negative (left) error on planet surface gravity
274-282		F9.5		dex (cgs)	e_loggp_r		1sigma positive (right) error on planet surface gravity




==> anc/Table1_CDS.txt <==
; Star          Time   		RV      e_RV
;          BJD_UTC-2.45e06     km/s     km/s      
HAT-P-1	    6147.7081761     -2.62769  0.00153
HAT-P-1	    6566.5906729     -2.67927  0.00177
HAT-P-1	    6608.4937886     -2.56068  0.00187    
HAT-P-1	    6617.4408359     -2.56816  0.00206    
HAT-P-1	    6623.4906323     -2.61211  0.00320    
HAT-P-1	    6909.4810511     -2.64060  0.00145    
HAT-P-1	    6999.3063427     -2.67180  0.00305    
HAT-P-1	    7003.3349148     -2.65992  0.00482    
HAT-P-1	    7173.6972408     -2.67702  0.00247    
HAT-P-1	    7176.6953132     -2.58856  0.00217    
HAT-P-1	    7343.3183972     -2.67263  0.00196    	
HAT-P-2	    6363.7537111    -19.51044  0.00672 
HAT-P-2	    6377.6801974    -19.66200  0.00626	
HAT-P-2	    6379.6454943    -19.38001  0.00702  	
HAT-P-2	    6382.6130885    -20.73491  0.00488	
HAT-P-2	    6408.6467405    -19.47710  0.00712
HAT-P-2	    6486.4860771    -19.30468  0.00546 	
HAT-P-2	    6739.7119661    -19.35449  0.00711 
HAT-P-2	    6792.6853654    -19.93168  0.00742 
HAT-P-2	    6818.6935399    -19.34052  0.00622 	
HAT-P-2	    6821.5209132    -20.88893  0.00815 
HAT-P-2	    6861.4383015    -20.76511  0.00531 
HAT-P-2	    6878.4141216    -20.60332  0.00504  	
HAT-P-2	    7113.5318271    -19.81459  0.01296    
HAT-P-2	    7115.5415862    -19.78489  0.00942    
HAT-P-2	    7145.5466475    -19.27364  0.00831    
HAT-P-2	    7175.6065157    -19.88848  0.00865    
HAT-P-2	    7207.4614426    -19.25955  0.00727    
HAT-P-2	    7208.4420074    -19.48358  0.00783    
HAT-P-3	    6322.7639361    -23.34798  0.00144
HAT-P-3	    6324.7074130    -23.48465  0.00551
HAT-P-3	    6410.5089690    -23.31874  0.00538
HAT-P-3	    6433.4601729    -23.29693  0.00182
HAT-P-3	    6454.3776650    -23.36719  0.00210
HAT-P-3	    6454.3849100    -23.37181  0.00210
HAT-P-3	    6454.3921433    -23.37236  0.00206
HAT-P-3	    6454.3993767    -23.37374  0.00193
HAT-P-3	    6454.4066217    -23.37347  0.00190
HAT-P-3	    6454.5117197    -23.40248  0.00450
HAT-P-3	    6454.5189647    -23.40016  0.00697
HAT-P-3	    6454.5261980    -23.40092  0.00529
HAT-P-3	    6454.5334430    -23.39961  0.00614
HAT-P-3	    6454.5406879    -23.39716  0.00447
HAT-P-3	    6484.4435902    -23.47028  0.00321
HAT-P-3	    6486.4164920    -23.40417  0.00224
HAT-P-3	    6487.4162183    -23.46285  0.00221
HAT-P-3	    6506.3848846    -23.33673  0.00244
HAT-P-3	    6700.6171852    -23.33094  0.00232
HAT-P-3	    6702.6007593    -23.35582  0.00380
HAT-P-3	    6818.4936842    -23.36465  0.00190
HAT-P-3	    6874.3803741    -23.31035  0.00227
HAT-P-3	    7113.4309588    -23.47953  0.00363
HAT-P-3	    7114.4532138    -23.33165  0.00385
HAT-P-4	    6324.7818877     -1.43470  0.00757
HAT-P-4	    6376.6844079     -1.44976  0.00382
HAT-P-4	    6404.6923768     -1.46062  0.00581
HAT-P-4	    6405.6070653     -1.33653  0.00460
HAT-P-4	    6420.5358137     -1.38126  0.00478
HAT-P-4	    6423.4888794     -1.37873  0.01286
HAT-P-4	    6432.4621660     -1.42774  0.00379
HAT-P-4	    6485.4313409     -1.29236  0.00366
HAT-P-4	    6486.3931941     -1.39341  0.00333
HAT-P-4	    6701.6308712     -1.38977  0.00354
HAT-P-4	    6861.4249985     -1.28453  0.00299
HAT-P-4	    6877.4171316     -1.33345  0.00362
HAT-P-4	    6909.3412775     -1.41006  0.00266
HAT-P-6	    6166.6805756    -22.57857  0.00869
HAT-P-6	    6174.6143596    -22.61823  0.00521
HAT-P-6	    6454.6288180    -22.41480  0.00877
HAT-P-6	    6564.6334588    -22.61207  0.00549
HAT-P-6	    6619.4099271    -22.45614  0.00546
HAT-P-6	    6620.4719634    -22.40061  0.00518
HAT-P-6	    6901.4299028    -22.41078  0.00746
HAT-P-6	    7003.4842567    -22.63067  0.00987
HAT-P-6	    7175.6794085    -22.48776  0.00800
HAT-P-6	    7273.5982049    -22.61483  0.00674
HAT-P-7	    6406.7498791    -10.20486  0.00323
HAT-P-7	    6485.6997945    -10.31974  0.00290
HAT-P-7	    6487.4589042    -10.56851  0.00252
HAT-P-7	    6543.4014534    -10.19856  0.00231
HAT-P-7	    6622.3076817    -10.36771  0.00228
HAT-P-7	    6775.7086503    -10.52724  0.00305
HAT-P-7	    6861.5573096    -10.45114  0.00202
HAT-P-7	    7124.7402823    -10.46550  0.00261
HAT-P-7	    7150.6437500    -10.53721  0.00405
HAT-P-7	    7177.5498821    -10.51354  0.00334
HAT-P-7	    7209.6315528    -10.25898  0.00318
HAT-P-8	    6174.5579581    -22.30648  0.00550
HAT-P-8	    6484.6106387    -22.48046  0.00740
HAT-P-8	    6531.6757285    -22.24887  0.00572
HAT-P-8	    6543.4172141    -22.38470  0.00747
HAT-P-8	    6618.4773243    -22.29397  0.00547
HAT-P-8	    6620.3228585    -22.38938  0.00525
HAT-P-8	    6653.3729256    -22.55477  0.00602
HAT-P-8	    6861.6532980    -22.33534  0.00557
HAT-P-8	    6878.6240306    -22.44547  0.00569
HAT-P-8	    7037.3340328    -22.43648  0.00806
HAT-P-8	    7270.6037766    -22.27422  0.00500
HAT-P-8	    7291.3696438    -22.28087  0.00563
HAT-P-14    6376.7107491    -20.39022  0.00443
HAT-P-14    6408.6293273    -20.50192  0.00553
HAT-P-14    6435.4660908    -20.54913  0.00603
HAT-P-14    6483.4657740    -20.29799  0.00763
HAT-P-14    6485.4975940    -20.26363  0.00376
HAT-P-14    6486.4599860    -20.55820  0.00376
HAT-P-14    6506.4943363    -20.33670  0.00453
HAT-P-14    6702.6987335    -20.17508  0.00533
HAT-P-14    6821.6773089    -20.21916  0.00860
HAT-P-14    7113.6100500    -20.14767  0.00556
HAT-P-14    7116.5880007    -20.50877  0.00391
HAT-P-16    6161.6896230    -16.30486  0.00427
HAT-P-16    6174.6430421    -17.04225  0.00266
HAT-P-16    6528.6530336    -15.99047  0.00266
HAT-P-16    6565.7271963    -16.80193  0.00241
HAT-P-16    6607.5054253    -16.93499  0.00280
HAT-P-16    6622.4199210    -16.39648  0.00264
HAT-P-16    6653.4733104    -15.99938  0.00304
HAT-P-16    6698.3350811    -16.12799  0.00609
HAT-P-16    7209.6987298    -16.73720  0.00378
HAT-P-16    7272.7617448    -16.02250  0.00413
HAT-P-17    6225.4748217     20.33903  0.00553
HAT-P-17    6226.4517424     20.33264  0.00390
HAT-P-17    6266.3132594     20.34798  0.00131
HAT-P-17    6424.6961447     20.28364  0.00184
HAT-P-17    6485.7131679     20.31517  0.00141
HAT-P-17    6546.5926365     20.33626  0.00134
HAT-P-17    6579.3203259     20.30401  0.00129
HAT-P-17    6579.4828179     20.29662  0.00132
HAT-P-17    6579.4935118     20.29710  0.00131
HAT-P-17    6579.5044371     20.29765  0.00130
HAT-P-17    6579.5149922     20.29551  0.00134
HAT-P-17    6579.5259291     20.29457  0.00134
HAT-P-17    6579.5364147     20.29413  0.00132
HAT-P-17    6579.5471665     20.29375  0.00135
HAT-P-17    6579.5589715     20.29614  0.00156
HAT-P-17    6608.4561226     20.34484  0.00137
HAT-P-17    6617.3699683     20.35551  0.00150
HAT-P-17    6623.4150390     20.26780  0.00240
HAT-P-17    6821.6931219     20.34801  0.00258
HAT-P-17    6860.6523227     20.24992  0.00104
HAT-P-17    6974.4057440     20.24785  0.00163
HAT-P-17    7005.3116685     20.25039  0.00591
HAT-P-17    7178.6605453     20.31411  0.00174
HAT-P-17    7272.6647342     20.27246  0.00161
HAT-P-17    7353.4052233     20.32469  0.00286
HAT-P-18    6455.4509387    -11.09465  0.00512
HAT-P-18    6455.4616446    -11.09978  0.00477
HAT-P-18    6455.4723621    -11.09462  0.00634
HAT-P-18    6455.4830912    -11.09355  0.00691
HAT-P-18    6455.4938086    -11.09540  0.00589
HAT-P-18    6455.6224300    -11.10240  0.00510
HAT-P-18    6455.6331590    -11.09585  0.00736
HAT-P-18    6455.6438765    -11.12288  0.00825
HAT-P-18    6455.6560638    -11.10904  0.00709
HAT-P-18    6506.4656440    -11.13127  0.00696
HAT-P-18    6536.4895913    -11.07358  0.00626
HAT-P-18    6543.3744274    -11.09505  0.00458
HAT-P-18    6859.5740457    -11.13893  0.01389
HAT-P-18    6860.5113906    -11.10837  0.00477
HAT-P-18    7142.6298907    -11.07530  0.00603
HAT-P-18    7143.5902652    -11.09121  0.00586
HAT-P-18    7144.7286531    -11.12251  0.00453
HAT-P-20    6252.7426355    -17.81127  0.00338
HAT-P-20    6305.6459810    -17.61767  0.00305
HAT-P-20    6323.6742419    -19.27755  0.00823
HAT-P-20    6569.7270066    -16.85292  0.00308
HAT-P-20    6581.7516133    -17.80612  0.00263
HAT-P-20    6606.7575804    -16.97723  0.00387
HAT-P-20    6608.7685888    -19.07089  0.00255
HAT-P-20    6608.7779878    -19.05996  0.00451
HAT-P-20    6609.7800413    -16.85321  0.00562
HAT-P-20    6621.7458747    -17.18187  0.00302
HAT-P-20    6622.7226119    -19.30900  0.00352
HAT-P-20    6631.6269025    -19.26363  0.00238
HAT-P-20    6719.4812342    -17.16702  0.00631
HAT-P-20    6723.5440673    -19.28865  0.00358
HAT-P-20    6728.4099865    -17.89041  0.00459
HAT-P-20    6728.4172544    -17.90546  0.00462
HAT-P-20    6728.4245802    -17.93041  0.00463
HAT-P-20    6728.4317439    -17.94452  0.00461
HAT-P-20    6728.5260181    -18.19649  0.00569
HAT-P-20    6728.5329157    -18.22397  0.00543
HAT-P-20    6728.5474399    -18.25926  0.00759
HAT-P-20    6728.5547309    -18.28366  0.00710
HAT-P-20    6728.5617905    -18.30477  0.00797
HAT-P-20    6728.5690121    -18.33650  0.00916
HAT-P-20    6976.6867347    -19.21385  0.00219
HAT-P-20    7005.7164522    -18.73836  0.00426
HAT-P-20    7011.7021440    -18.16570  0.00368
HAT-P-21    6295.7576795    -52.98326  0.00379
HAT-P-21    6298.7081919    -52.38815  0.00360
HAT-P-21    6299.6288507    -52.84103  0.00317
HAT-P-21    6322.7791254    -52.93420  0.00343
HAT-P-21    6323.6180076    -52.44943  0.01298
HAT-P-21    6324.7714937    -53.08494  0.01344
HAT-P-21    6344.6036196    -52.59443  0.00321
HAT-P-21    6620.7758877    -52.50483  0.00366
HAT-P-21    6700.5113537    -53.28293  0.00434
HAT-P-21    6701.4938693    -53.46211  0.00381
HAT-P-21    6723.5591538    -52.40384  0.00528
HAT-P-21    6724.4414765    -52.86306  0.00638
HAT-P-21    6724.4488144    -52.86542  0.00630
HAT-P-21    6724.4559092    -52.87183  0.00599
HAT-P-21    6724.4632238    -52.87334  0.00572
HAT-P-21    6724.4704459    -52.87144  0.00602
HAT-P-21    6724.4777953    -52.88045  0.00696
HAT-P-21    6724.4854225    -52.88367  0.00755
HAT-P-21    7027.6132375    -53.34672  0.00822
HAT-P-21    7142.6426081    -53.42931  0.00572
HAT-P-21    7143.6032197    -52.81878  0.00378
HAT-P-21    7144.5961662    -52.49139  0.00562
HAT-P-21    7177.3956190    -52.46196  0.00412
HAT-P-21    7178.4542145    -53.07296  0.00581
HAT-P-22    6295.6214561     12.51711  0.00079
HAT-P-22    6298.7642665     12.55564  0.00082
HAT-P-22    6299.6085258     12.33749  0.00068
HAT-P-22    6322.6832476     12.61281  0.00063
HAT-P-22    6323.6310805     12.94720  0.00259
HAT-P-22    6344.4753290     12.32156  0.00068
HAT-P-22    6365.6506613     12.87270  0.00115
HAT-P-22    6375.5026138     12.76967  0.00129
HAT-P-22    6377.6005131     12.79282  0.00099
HAT-P-22    6382.5712975     12.40344  0.00065
HAT-P-22    6407.5380482     12.81954  0.00098
HAT-P-22    6622.7576970     12.81662  0.00070
HAT-P-22    6631.7299753     12.93448  0.00106
HAT-P-22    6700.4992492     12.44152  0.00079
HAT-P-22    6702.4833282     12.94910  0.00079
HAT-P-22    6724.4276005     12.74191  0.00074
HAT-P-22    6728.6232469     12.87848  0.00120
HAT-P-22    6751.4400623     12.70662  0.00096
HAT-P-22    6751.4471568     12.70393  0.00098
HAT-P-22    6751.4544364     12.69842  0.00092
HAT-P-22    6751.4617044     12.69521  0.00093
HAT-P-22    6751.4688683     12.69221  0.00091
HAT-P-22    6751.4761016     12.68676  0.00091
HAT-P-22    6751.4832539     12.68245  0.00094
HAT-P-22    6751.4905914     12.67888  0.00094
HAT-P-22    6751.4978363     12.67390  0.00093
HAT-P-22    6751.6135578     12.60059  0.00135
HAT-P-22    6751.6207101     12.59569  0.00143
HAT-P-22    6751.6280707     12.59092  0.00135
HAT-P-22    6751.6350263     12.58675  0.00129
HAT-P-22    6751.6424332     12.58337  0.00137
HAT-P-22    6751.6494235     12.57912  0.00136
HAT-P-22    6751.6568304     12.57363  0.00148
HAT-P-22    6998.6527078     12.79036  0.00143
HAT-P-22    6999.7226329     12.32045  0.00144
HAT-P-22    7069.6071593     12.61243  0.00454
HAT-P-22    7472.4641639     12.49972  0.00159
HAT-P-22    7526.4654365     12.33750  0.00103
HAT-P-22    7549.3943908     12.42418  0.00108
HAT-P-24    6295.7336767     -1.66828  0.01724
HAT-P-24    6296.7071923     -1.60417  0.01475
HAT-P-24    6297.6790396     -1.77332  0.02664
HAT-P-24    6298.6136166     -1.78051  0.01657
HAT-P-24    6299.6464099     -1.61508  0.01277
HAT-P-24    6305.5539312     -1.71798  0.01370
HAT-P-24    6323.5542833     -1.64594  0.03753
HAT-P-24    6570.7356867     -1.71208  0.01669
HAT-P-24    6603.7391828     -1.78097  0.01354
HAT-P-24    6605.7648693     -1.65309  0.02555
HAT-P-24    6606.7418170     -1.77153  0.02083
HAT-P-24    6621.7739812     -1.64095  0.02245
HAT-P-24    7113.3877799     -1.80212  0.01840
HAT-P-29    6166.7249091    -21.70433  0.00835
HAT-P-29    6506.6641578    -21.56803  0.01007
HAT-P-29    6544.6103915    -21.67490  0.00594
HAT-P-29    6548.6533710    -21.67592  0.00873
HAT-P-29    6566.7244213    -21.71086  0.00445
HAT-P-29    6570.7032469    -21.61152  0.00675
HAT-P-29    6579.5740408    -21.64971  0.00713
HAT-P-29    6580.7132622    -21.57343  0.01281
HAT-P-29    6582.5197048    -21.64623  0.00539
HAT-P-29    6582.5319622    -21.64499  0.00532
HAT-P-29    6582.5430158    -21.63295  0.00558
HAT-P-29    6582.5535138    -21.64500  0.00563
HAT-P-29    6582.7143296    -21.65593  0.00521
HAT-P-29    6582.7248393    -21.65331  0.00570
HAT-P-29    6582.7360318    -21.65937  0.00623
HAT-P-29    6582.7464604    -21.66415  0.00666
HAT-P-29    6582.7590997    -21.67002  0.00718
HAT-P-29    6604.6638503    -21.60396  0.00809
HAT-P-29    6653.4955659    -21.66676  0.00673
HAT-P-29    6877.7005717    -21.60385  0.00716
HAT-P-29    6975.7109395    -21.57664  0.00826
HAT-P-29    6976.6718158    -21.58821  0.00531
HAT-P-29    7004.5579550    -21.57342  0.01110
HAT-P-29    7257.7249695    -21.62197  0.00670
HAT-P-29    7271.7490574    -21.65511  0.00591
HAT-P-30    6295.6894831     44.76530  0.00302
HAT-P-30    6296.6506058     44.75710  0.00175
HAT-P-30    6298.6261587     44.78796  0.00267
HAT-P-30    6299.7192253     44.69620  0.00203
HAT-P-30    6322.6152208     44.63241  0.00194
HAT-P-30    6324.6674223     44.76936  0.01204
HAT-P-30    6404.4529302     44.63369  0.00781
HAT-P-30    6405.4397453     44.79329  0.00497
HAT-P-30    6586.7325991     44.64472  0.00249
HAT-P-30    6622.7348316     44.74302  0.00218
HAT-P-30    6631.6642469     44.65480  0.00237
HAT-P-30    6993.6959738     44.75775  0.00546
HAT-P-30    6998.6408468     44.80352  0.00335
HAT-P-31    6410.7333931     -3.02136  0.00831
HAT-P-31    6486.6319535     -2.82660  0.00448
HAT-P-31    6487.6226390     -2.95034  0.00458
HAT-P-31    6787.7090938     -2.91875  0.00451
HAT-P-31    6792.6985149     -2.91139  0.00404
HAT-P-31    6817.5692037     -2.88340  0.00299
HAT-P-31    6819.6737833     -3.23486  0.00382
HAT-P-31    6857.6073738     -2.88241  0.00260
HAT-P-31    6859.5627149     -3.21442  0.00536
HAT-P-31    6878.4915403     -3.03585  0.00246
HAT-P-31    7148.6340525     -3.01277  0.00450
HAT-P-31    7150.6108339     -3.28644  0.00518
HAT-P-31    7169.5136066     -3.16128  0.00328
HAT-P-31    7176.6632578     -2.95331  0.00583
HD-17156    6161.7435825     -3.31336  0.00197
HD-17156    6208.5678378     -3.17600  0.00147
HD-17156    6211.7036807     -3.12942  0.00086
HD-17156    6226.6664070     -3.25709  0.00531
HD-17156    6244.6950733     -3.39934  0.00088
HD-17156    6542.7238989     -3.34188  0.00085
HD-17156    6552.7419012     -3.09794  0.00067
HD-17156    6604.5753851     -3.46699  0.00092
HD-17156    6605.6173295     -3.38670  0.00123
HD-17156    6619.5885389     -3.04032  0.00601
HD-17156    6621.4813747     -3.02312  0.00069
HD-17156    6656.4191663     -3.13672  0.00109
HD-17156    6874.7353554     -3.03466  0.00086
HD-17156    6876.7353038     -3.02371  0.00100
HD-17156    6877.7220949     -3.08531  0.00083
HD-17156    6878.7375224     -3.47388  0.00058
HD-17156    6890.7515903     -3.12030  0.00064
HD-17156    6909.5186619     -3.16626  0.00063
HD-17156    6909.5294843     -3.16728  0.00067
HD-17156    6909.5401215     -3.16822  0.00070
HD-17156    6909.5510250     -3.16826  0.00072
HD-17156    6909.5618474     -3.16674  0.00064
HD-17156    6909.5722068     -3.16790  0.00063
HD-17156    6909.5829598     -3.16739  0.00064
HD-17156    6909.5938400     -3.16800  0.00062
HD-17156    6909.6044078     -3.16638  0.00066
HD-17156    6909.6151029     -3.16457  0.00069
HD-17156    6909.6260873     -3.16421  0.00064
HD-17156    6909.6366667     -3.16257  0.00060
HD-17156    6921.6725243     -3.56235  0.00087
HD-17156    6921.6826869     -3.56031  0.00085
HD-17156    6921.6943427     -3.56036  0.00085
HD-17156    6921.7045169     -3.55976  0.00072
HD-17156    6921.7151309     -3.55970  0.00075
HD-17156    6921.7261038     -3.55997  0.00078
HD-17156    6921.7364631     -3.55950  0.00076
HD-17156    6921.7473318     -3.56124  0.00074
HD-17156    6971.5464245     -3.20112  0.00086
HD-17156    6971.5640984     -3.20021  0.00094
HD-17156    6971.5748278     -3.19956  0.00087
HD-17156    6971.5857656     -3.19932  0.00086
HD-17156    6971.5961825     -3.19898  0.00080
HD-17156    6971.6069581     -3.19770  0.00081
HD-17156    6971.6176528     -3.19719  0.00084
HD-17156    6971.6280465     -3.19791  0.00091
HD-17156    6986.5838461     -3.45278  0.00070
HD-17156    6998.5436582     -3.09326  0.00116
HD-17156    7005.5609509     -3.24050  0.00137
HD-17156    7005.5700133     -3.24530  0.00134
HD-17156    7005.5801636     -3.24721  0.00167
HD-17156    7005.5924204     -3.25021  0.00156
HD-17156    7005.6030221     -3.25950  0.00127
HD-17156    7290.5065420     -3.18292  0.00090
HD-17156    7356.4598278     -3.13543  0.00102
KELT-6      6698.6246166      1.12759  0.00373
KELT-6      6699.5981178      1.12410  0.00266
KELT-6      6701.5721784      1.06969  0.00325
KELT-6      6702.5780274      1.04452  0.00356
KELT-6      6728.6514082      1.10514  0.00378
KELT-6      6786.6096227      1.14361  0.00456
KELT-6      6787.6080239      1.11232  0.00394
KELT-6      6817.4828974      1.17659  0.00269
KELT-6      6819.5294371      1.11506  0.00361
KELT-6      6820.5036652      1.10164  0.00527
KELT-6      6861.3962059      1.15088  0.00252
KELT-6      6874.3671911      1.14432  0.00365
KELT-6      6875.3699086      1.11947  0.00907
KELT-6      6987.7758682      1.20399  0.00360
KELT-6      6998.7374590      1.19889  0.00550
KELT-6      6999.7720792      1.16615  0.00568
KELT-6      7005.7568617      1.23406  0.00930
KELT-6      7011.7739008      1.22638  0.00268
KELT-6      7028.7007769      1.24014  0.00351
KELT-6      7029.6919680      1.21682  0.00350
KELT-6      7050.6754700      1.22431  0.00484
KELT-6      7068.7805304      1.21875  0.00467
KELT-6      7109.6223894      1.17029  0.00500
KELT-6      7112.6046536      1.15507  0.00799
KELT-6      7113.5209968      1.20991  0.00374
KELT-6      7114.4434383      1.21195  0.00500
KELT-6      7115.4514791      1.21930  0.00261
KELT-6      7124.6632021      1.17637  0.00346
KELT-6      7124.6739078      1.18872  0.00327
KELT-6      7124.6843473      1.18624  0.00320
KELT-6      7124.6953540      1.18230  0.00289
KELT-6      7124.7059324      1.17988  0.00295
KELT-6      7142.5371704      1.14405  0.00359
KELT-6      7143.4702025      1.15891  0.00339
KELT-6      7144.4675938      1.19663  0.00379
KELT-6      7150.4993939      1.15509  0.00465
KELT-6      7159.4146304      1.16469  0.00325
KELT-6      7170.4699137      1.21465  0.00268
KELT-6      7173.4798065      1.14385  0.00520
KELT-6      7174.4991165      1.14043  0.00530
KELT-6      7175.4624580      1.17910  0.00268
KELT-6      7176.4762350      1.21235  0.00376
KELT-6      7205.4144948      1.13624  0.00254
KELT-6      7206.4215209      1.15735  0.00310
KELT-6      7207.4328524      1.18973  0.00380
Qatar-1     6174.4128054    -38.01911  0.00423
Qatar-1     6174.4247685    -38.02256  0.00400
Qatar-1     6174.5113162    -38.12612  0.00438
Qatar-1     6174.5232783    -38.14229  0.00456
Qatar-1     6176.5702612    -38.10301  0.00736
Qatar-1     6177.5788490    -38.32575  0.00685
Qatar-1     6177.5954171    -38.33841  0.01041
Qatar-1     6178.5619923    -37.91407  0.01358
Qatar-1     6179.6162127    -37.84690  0.01972
Qatar-1     6180.5669062    -38.30034  0.00598
Qatar-1     6182.5996329    -37.79125  0.00555
Qatar-1     6876.5331437    -38.17491  0.01042
Qatar-1     6878.5478223    -37.80459  0.00497
Qatar-1     7170.6086015    -38.02129  0.00565
Qatar-1     7176.6303057    -37.75873  0.00887
TrES-1	    6484.6886073    -20.51987  0.00533
TrES-1	    6487.7107614    -20.51162  0.00439
TrES-1	    6761.7333908    -20.36377  0.00609
TrES-1	    6818.5637822    -20.40903  0.00304
TrES-1	    6819.5986050    -20.40569  0.00341
TrES-1	    6860.5637338    -20.50313  0.00208
TrES-1	    6861.5451650    -20.35158  0.00201
TrES-1	    6878.4317984    -20.55396  0.00228
TrES-1	    7148.5913770    -20.47784  0.00357
TrES-1	    7150.6323780    -20.55507  0.00380
TrES-1	    7169.5634530    -20.51969  0.00280
TrES-1	    7178.6355797    -20.52635  0.00458
TrES-1	    7204.5511587    -20.43230  0.00273
TrES-1	    7501.7487426    -20.48925  0.00372
TrES-1	    7502.7271141    -20.53242  0.00292
TrES-2	    6406.6987712     -0.51482  0.00388
TrES-2	    6410.7176521     -0.21766  0.00767
TrES-2	    6619.3094788     -0.48837  0.00261
TrES-2	    6620.3474457     -0.14782  0.00247
TrES-2	    6621.3588628     -0.48468  0.00242
TrES-2	    6623.3101720     -0.26850  0.00288
TrES-2	    6761.7453401     -0.31470  0.00679
TrES-2	    6857.7266999     -0.17326  0.00284
TrES-2	    6858.5556156     -0.48925  0.00291
TrES-2	    6933.3890060     -0.37749  0.00238
TrES-2	    7148.5768365     -0.26253  0.00319
TrES-2	    7258.4037687     -0.33999  0.00268
TrES-4      6362.7362106    -16.06857  0.00728
TrES-4      6484.5349548    -16.13883  0.00815
TrES-4      6485.6197732    -16.11206  0.01093
TrES-4      6506.4347341    -16.14266  0.00718
TrES-4      6507.5441882    -16.07782  0.01794
TrES-4      6508.5333332    -16.07074  0.01000
TrES-4      6509.5292251    -16.13889  0.00925
TrES-4      6543.3630907    -16.05218  0.00729
TrES-4      6583.3209632    -16.03598  0.01053
TrES-4      6586.3357656    -16.03864  0.00898
TrES-4      6696.7742799    -16.07788  0.02018
TrES-4      6699.7280420    -16.04912  0.00877
TrES-4      6701.7622102    -16.14555  0.00878
TrES-4      6786.6589400    -16.13534  0.01254
TrES-4      6787.6929067    -16.12960  0.01053
TrES-4      6857.4827341    -16.10910  0.00739
TrES-4      6858.4506626    -16.15155  0.00853
TrES-4      7150.5680821    -16.09659  0.00959
WASP-1      6160.6894264    -13.46894  0.00616
WASP-1      6506.5838542    -13.42937  0.00739
WASP-1      6527.7139040    -13.25902  0.00571
WASP-1      6531.6627856    -13.45635  0.00306
WASP-1      6532.6714804    -13.24898  0.00319
WASP-1      6544.5981503    -13.36440  0.00319
WASP-1      6619.4235758    -13.47181  0.00949
WASP-1      6623.3423681    -13.23372  0.00370
WASP-1      6878.6758291    -13.41422  0.00292
WASP-1      7270.7194988    -13.27444  0.00417
WASP-11	    6202.7409913      4.97663  0.00376
WASP-11	    6244.7105938      4.94987  0.00489
WASP-11	    6545.7405867      4.98101  0.00276
WASP-11	    6548.6403392      4.94348  0.00452
WASP-11	    6549.6361876      4.96549  0.00276
WASP-11	    6570.7163363      4.90752  0.00337
WASP-11	    6580.7277111      4.82636  0.00509
WASP-11	    6581.7412327      4.88656  0.00363
WASP-11	    6606.6470643      4.83735  0.00452
WASP-11	    6621.4074654      4.85150  0.00254
WASP-11	    6698.4336366      4.99136  0.00373
WASP-11	    6702.4178403      4.96677  0.00307
WASP-11	    6933.5017446      4.90742  0.00802
WASP-11	    6933.5090483      4.90157  0.00653
WASP-11	    6933.5165025      4.90708  0.00450
WASP-11	    6933.5234011      4.90271  0.00383
WASP-11	    6933.5306933      4.90551  0.00371
WASP-11	    6933.5379160      4.91008  0.00351
WASP-11	    6933.5451965      4.90234  0.00407
WASP-11	    6933.5524192      4.90723  0.00348
WASP-11	    6933.6752861      4.88695  0.00380
WASP-11	    6933.6828445      4.89095  0.00414
WASP-11	    6933.6899399      4.88471  0.00368
WASP-11	    6933.6970005      4.88157  0.00382
WASP-11	    6933.7043505      4.88446  0.00352
WASP-11	    6933.7116543      4.87353  0.00403
WASP-11	    6933.7189117      4.88115  0.00429
WASP-11	    6933.7259955      4.87980  0.00418
WASP-11	    6935.6698014      4.91898  0.00253
WASP-11	    6971.6665306      4.80748  0.00347
WASP-11	    6998.5700077      4.87635  0.00476
WASP-11	    7259.6139931      4.92242  0.00397
WASP-12	    6244.7350605     18.92209  0.00569
WASP-12	    6322.6296187     19.29543  0.00442
WASP-12	    6324.5715353     19.09295  0.01485
WASP-12	    6404.3852271     19.29434  0.00853
WASP-12	    6405.3731597     19.16125  0.01233
WASP-12	    6406.3853502     19.04773  0.00718
WASP-12	    6545.7506126     18.91420  0.00464
WASP-12	    6548.7200002     19.22083  0.00496
WASP-12	    6549.7585014     19.28353  0.00428
WASP-12	    6620.7292354     19.23871  0.00377
WASP-12	    6657.4410530     19.09381  0.01239
WASP-12	    6702.4590003     19.31018  0.00369
WASP-12	    7003.6617090     19.29893  0.00555
WASP-12	    7011.6755633     18.98033  0.00664
WASP-12	    7029.6265419     19.09696  0.00454
WASP-13	    6266.7625974      9.92153  0.00186
WASP-13	    6295.6627133      9.84411  0.00224
WASP-13	    6296.7459925      9.91289  0.00210
WASP-13	    6297.7684686      9.90155  0.00802
WASP-13	    6298.7781995      9.81554  0.00259
WASP-13	    6299.7753706      9.82286  0.00185
WASP-13	    6305.6585926      9.92361  0.00218
WASP-13	    6323.6998321      9.90046  0.00355
WASP-13	    6324.6318006      9.83193  0.00972
WASP-13	    6344.5905014      9.91739  0.00212
WASP-13	    6420.4657804      9.83038  0.00323
WASP-13	    6603.7748863      9.80925  0.00220
WASP-13	    6699.4811970      9.81229  0.00196
WASP-13	    6700.4177671      9.83894  0.00295
WASP-13	    6973.7421375      9.81455  0.00488
WASP-13	    7069.5662520      9.81308  0.00586
WASP-13	    7170.3860111      9.82721  0.00259
WASP-14	    6322.7049910     -4.41102  0.00172
WASP-14	    6323.7727971     -5.27676  0.00257
WASP-14	    6486.4309603     -4.58501  0.00196
WASP-14	    6701.6072012     -5.28933  0.00223
WASP-14	    6764.5494095     -4.91351  0.00294
WASP-14	    6788.4187622     -5.67671  0.00211
WASP-14	    6821.5667639     -4.52495  0.00435
WASP-14	    7029.7647413     -4.02390  0.00226
WASP-14	    7112.6201495     -4.18025  0.00494
WASP-14	    7114.5224187     -5.09422  0.00609
WASP-14	    7143.5259093     -5.58159  0.00237
WASP-14	    7146.6464645     -4.10629  0.00259
WASP-21	    6484.6612388    -89.42684  0.00568
WASP-21	    6543.4308758    -89.43738  0.00486
WASP-21	    6617.4674510    -89.40998  0.00459
WASP-21	    6622.4045313    -89.40254  0.00391
WASP-21	    6861.6133850    -89.46308  0.00300
WASP-21	    6878.6400904    -89.45407  0.00370
WASP-21	    7173.7095864    -89.46443  0.00538
WASP-21	    7175.6931854    -89.40050  0.00900
WASP-24	    6322.7901665    -17.92473  0.00489
WASP-24	    6323.7589390    -17.65657  0.00905
WASP-24	    6376.6571560    -17.92981  0.00734
WASP-24	    6485.5230166    -17.64440  0.00830
WASP-24	    6700.6651030    -17.65165  0.00604
WASP-24	    6877.4044553    -17.89815  0.00663
WASP-24	    7029.7506162    -17.91809  0.00762
WASP-24	    7142.5649627    -17.86534  0.00620
WASP-24	    7143.5138481    -17.63473  0.00732
WASP-24	    7144.5200009    -17.91357  0.00993
WASP-24	    7150.4874399    -17.63084  0.00888
WASP-26	    6506.6552214      8.62586  0.00518
WASP-26	    6530.6767082      8.43008  0.00304
WASP-26	    6542.7147893      8.62295  0.00475
WASP-26	    6605.4500861      8.53079  0.00449
WASP-26	    6622.3780018      8.62053  0.00280
WASP-26	    6861.7438481      8.51613  0.00332
WASP-26	    6874.6985252      8.35488  0.00349
WASP-26	    7269.6230208      8.47813  0.00331
WASP-26	    7343.3633166      8.34767  0.00463
WASP-31	    6305.7335186     -0.02410  0.01185
WASP-31	    6322.7361331     -0.03018  0.00967
WASP-31	    6344.6307026     -0.15950  0.00921
WASP-31	    6436.3697747     -0.12641  0.01168
WASP-31	    6658.7741225     -0.11122  0.01567
WASP-31	    6693.6907029     -0.04069  0.01534
WASP-31	    6699.6237653     -0.10246  0.01130
WASP-31	    6700.6048959     -0.03515  0.01219
WASP-31	    6702.5624422     -0.16008  0.01638
WASP-31	    6719.5790326     -0.14039  0.01647
WASP-31	    6720.5707020     -0.05689  0.01627
WASP-31	    7027.7004303     -0.04093  0.02531
WASP-32     6176.6132106     17.82761  0.00721
WASP-32     6530.6629659     18.16734  0.00537
WASP-32     6565.6094705     17.84686  0.00423
WASP-32     6607.4922217     18.77541  0.00562
WASP-32     6620.4086372     18.22089  0.00430
WASP-32     6656.3737974     18.77610  0.02109
WASP-32     6861.7305231     17.83490  0.00488
WASP-32     6998.4153400     18.34458  0.00770
WASP-32     7343.3509745     18.01331  0.00938
WASP-35     6176.7477515     17.71220  0.00327
WASP-35     6305.5142758     17.84697  0.00285
WASP-35     6322.5212248     17.66881  0.00334
WASP-35     6569.6743154     17.70095  0.00328
WASP-35     6607.7130079     17.71219  0.00390
WASP-35     6618.6989838     17.82704  0.00399
WASP-35     6701.4646073     17.72948  0.00500
WASP-35     6999.6633809     17.69694  0.00732
WASP-35     7003.5639821     17.81522  0.00396
WASP-35     7292.7527162     17.71406  0.00332
WASP-38	    6375.7189536     -9.95990  0.00422
WASP-38	    6381.6695746     -9.94518  0.00213
WASP-38	    6407.7481901     -9.67893  0.00390
WASP-38	    6485.4469936     -9.97085  0.00237
WASP-38	    6486.4748322     -9.85588  0.00228
WASP-38	    6507.4332755     -9.78673  0.00733
WASP-38	    6701.7156531     -9.48077  0.00326
WASP-38	    6702.6735364     -9.57564  0.00336
WASP-38	    6724.7630580     -9.86806  0.00228
WASP-38	    6818.5427019     -9.47864  0.00234
WASP-38	    6860.4393622     -9.51793  0.00197
WASP-38	    7113.5990701     -9.50229  0.00354
WASP-38	    7143.5656843     -9.78945  0.00249
WASP-38	    7144.5589653     -9.94373  0.00340
WASP-38	    7173.6035078     -9.84372  0.00304
WASP-38	    7209.4226501     -9.53639  0.00312
WASP-43	    6363.4150934     -3.27779  0.01113
WASP-43	    6363.4206142     -3.32062  0.01211
WASP-43	    6363.4261349     -3.31643  0.01167
WASP-43	    6363.4316557     -3.32680  0.00956
WASP-43	    6363.4371648     -3.36734  0.00932
WASP-43	    6363.4426740     -3.38286  0.00918
WASP-43	    6363.4481947     -3.40625  0.00926
WASP-43	    6363.4537039     -3.43649  0.00925
WASP-43	    6363.5253347     -3.72307  0.01038
WASP-43	    6363.5308439     -3.75676  0.01091
WASP-43	    6363.5363414     -3.77417  0.01131
WASP-43	    6363.5418622     -3.78779  0.01039
WASP-43	    6363.5473714     -3.82551  0.01138
WASP-43	    6363.5528921     -3.83739  0.01303
WASP-43	    6363.5584013     -3.86881  0.01174
WASP-43	    6363.5639104     -3.87778  0.01570
WASP-43	    6363.5704265     -3.89065  0.01451
WASP-43	    6363.5759241     -3.90283  0.01225
WASP-43	    6363.5814449     -3.95392  0.01633
WASP-43	    6363.5869540     -3.96050  0.01282
WASP-43	    6377.5888707     -4.12398  0.00883
WASP-43	    6381.5576542     -4.09179  0.00879
WASP-43	    6381.5643669     -4.11262  0.00885
WASP-43	    6382.5119981     -3.95185  0.00517
WASP-43	    7050.5560526     -3.22713  0.01975
WASP-43	    7116.4469689     -3.24659  0.00450
WASP-43	    7145.4231718     -4.12769  0.01557
WASP-48	    6406.7104180    -19.82588  0.01678
WASP-48	    6761.7199736    -19.54409  0.01965
WASP-48	    6817.5793474    -19.58745  0.01106
WASP-48	    6818.5726918    -19.85967  0.01192
WASP-48	    6819.6093934    -19.59374  0.01457
WASP-48	    6860.5497720    -19.61818  0.00985
WASP-48	    6875.5192852    -19.57953  0.03055
WASP-48	    6877.5278568    -19.56966  0.01185
WASP-48	    6878.5248387    -19.84797  0.00932
WASP-48	    7150.6561461    -19.87104  0.02317
WASP-48	    7259.4177536    -19.66343  0.01232
WASP-49     6657.4775734     41.67638  0.00916
WASP-49     6698.4498205     41.76629  0.00373
WASP-49     6699.4206668     41.65615  0.00274
WASP-49     6700.4308386     41.75064  0.00437
WASP-49     6971.6829613     41.68699  0.00360
WASP-49     6975.7732941     41.73542  0.00217
WASP-49     7116.3485499     41.69239  0.00245
WASP-50	    6532.6842500     25.29631  0.00383
WASP-50	    6569.6643312     25.36518  0.00386
WASP-50	    6607.6314376     25.64237  0.00339
WASP-50	    6620.4436009     25.40712  0.00294
WASP-50	    6699.3507228     25.51710  0.00321
WASP-50	    6876.7137421     25.33778  0.00911
WASP-50	    6977.4624957     25.82002  0.00404
WASP-50	    6987.5725220     25.70080  0.00405
WASP-50	    6998.5113404     25.52647  0.00905
WASP-50	    7273.7120061     25.30837  0.00333
WASP-54	    6305.7451608     -3.18096  0.00359
WASP-54	    6322.7477094     -3.04669  0.00167
WASP-54	    6323.7480824     -3.14396  0.00341
WASP-54	    6324.7985868     -3.16904  0.00368
WASP-54	    6363.6773846     -3.06221  0.00266
WASP-54	    6365.6920730     -3.15085  0.00227
WASP-54	    6377.6686809     -3.06413  0.00307
WASP-54	    6382.6009376     -3.09679  0.00206
WASP-54	    6485.4166445     -3.05523  0.00278
WASP-54	    6699.6347951     -3.05068  0.00227
WASP-54	    6787.4407435     -3.08565  0.00327
WASP-54	    6859.4187291     -3.14804  0.00298
WASP-54	    7070.7286586     -3.18534  0.00338
XO-1	    6376.5838841      1.84636  0.00248
XO-1	    6483.5667355      1.94307  0.00781
XO-1	    6485.5602920      1.83317  0.00293
XO-1	    6695.7349036      1.84021  0.00638
XO-1	    6696.7221696      2.00846  0.00502
XO-1	    6698.7240647      1.79763  0.00385
XO-1	    6775.6603928      2.00232  0.00389
XO-1	    6817.5399273      1.78828  0.00194
XO-1	    6877.4321508      1.90374  0.00254
XO-1	    6878.4545718      2.00667  0.00203
XO-1	    7113.5436665      1.83715  0.00434
XO-1	    7117.6185109      1.85992  0.00475
XO-2N       6252.7735942     47.01695  0.00470 
XO-2N       6266.5002358     46.95212  0.00176 
XO-2N       6266.5111391     46.94999  0.00163 
XO-2N       6266.5220772     46.94720  0.00190 
XO-2N       6266.5330152     46.94157  0.00182 
XO-2N       6266.6642836     46.91787  0.00162 
XO-2N       6266.6752101     46.91345  0.00149 
XO-2N       6266.6861481     46.91378  0.00149 
XO-2N       6297.6232946     46.99582  0.00147 
XO-2N       6298.6439377     46.84091  0.00220 
XO-2N       6299.7627971     47.01275  0.00155 
XO-2N       6305.6312188     46.97081  0.00197 
XO-2N       6322.5638037     46.87768  0.00154 
XO-2N       6323.6864534     47.01471  0.00333 
XO-2N       6380.3493409     46.92113  0.00335 
XO-2N       6400.4448678     46.84687  0.00996 
XO-2N       6406.3618745     46.89379  0.00357 
XO-2N       6420.3925778     47.00889  0.00309 
XO-2N       6437.3729274     46.84123  0.00136 
XO-2N       6548.7319879     47.00434  0.00243 
XO-2N       6586.6848930     46.86052  0.00236 
XO-2N       6602.7517914     46.92594  0.00248 
XO-2N       6616.7097506     47.00407  0.00271 
XO-2N       6617.7220416     46.83677  0.00166 
XO-2N       6631.7043038     46.96466  0.00204 
XO-2N       6657.4534385     46.89283  0.00557
XO-2N       6700.4040201     47.00665  0.00260 
XO-2N       6701.3496106     46.84103  0.00185 
XO-2N       6783.3854147     46.95134  0.00143
XO-2N       6784.3608478     46.95433  0.00162 
XO-2N       6933.7339818     46.90315  0.00230 
XO-2N       6935.7545268     47.00905  0.00166 
XO-3        6198.7254883    -11.04618  0.02272
XO-3        6201.7293442    -10.35886  0.01615
XO-3        6207.7256621     -9.96020  0.02318
XO-3        6226.7393414    -10.36543  0.03281
XO-3        6226.7542380    -10.24893  0.04685
XO-3        6305.4997269    -12.71634  0.01213
XO-3        6324.5317224    -12.79653  0.03704
XO-3        6542.6855034    -10.43521  0.01445
XO-3        6619.5569235     -9.82485  0.01491
XO-3        6621.4217699    -12.73119  0.01542
XO-3        6701.4382378    -12.57057  0.01419
XO-3        6877.7336213    -10.68979  0.01380
XO-3        6878.7090487    -11.56481  0.01324
XO-3        6935.7207272    -10.19277  0.01076
XO-3        6975.7263864    -12.72270  0.01435
XO-3        6993.6691445    -11.71780  0.02394
XO-3        7116.3609898    -12.57472  0.01262
XO-3        7125.3617702    -12.75577  0.01220
XO-3        7291.5455295    -12.78090  0.01895
XO-4        6295.6491939      1.60830  0.00541
XO-4        6296.6236265      1.49628  0.00487
XO-4        6297.6913214      1.27305  0.00983
XO-4        6298.6825567      1.39759  0.00641
XO-4        6299.7048437      1.59999  0.00457
XO-4        6305.5806440      1.32285  0.00573
XO-4        6322.6691778      1.27874  0.00551
XO-4        6375.4208768      1.39626  0.00578
XO-4        6400.3709072      1.33921  0.01563
XO-4        6616.7253932      1.51901  0.01050
XO-4        6617.7492475      1.61690  0.00475
XO-4        6699.4446431      1.54999  0.00427
XO-4        6701.4800703      1.35727  0.00556
XO-4        6909.7281071      1.53160  0.00548


==> anc/Table2_CDS.txt <==
; Time        RV        e_RV
;BJD_UTC-2.45e06  m/s    m/s      
5580.0116    431.38     38.54
5581.0271    537.21     33.54
5582.0171   -165.03     57.52
5583.0346   -383.86     31.05
5583.9615    470.54     28.26
5585.0036    490.94     27.90
5587.9834    467.54     32.60
5602.9589   -141.52     26.92
5604.0349    451.76     37.24
5604.9662    289.82     30.57
5605.9664   -461.87     23.37
5607.0013   -236.61     32.65
5607.9878    614.08     26.70
5608.9553    187.65     28.80
5610.9966   -162.55     35.51
5615.9382    601.30     26.20
5616.9736    231.29     25.90
5617.9782   -504.26     20.35
5643.8817    556.06     25.61
5644.8500   -273.44     24.68
5645.9016   -436.43     23.16
5646.8467    382.10     28.93
5647.8910    536.76     40.11
5650.8574    438.05     32.46
5652.8955   -216.60     25.07
5656.8710   -345.21     20.92
5659.8778    526.84     33.75
5662.8400    559.79     24.10
5663.8129    339.13     24.64
5664.8677   -380.77     17.80
5665.7966   -127.22     26.90
5671.7625    203.60     34.28
5672.7340   -452.75     31.19
5673.7848    -73.68     25.13
5691.7710     -7.08     29.90
5704.7302   -459.09     22.09
5705.6950    434.44     34.72
5706.7382    525.05     21.17
5722.7444    556.06     20.04
5726.7186    483.62     16.40
5728.7555   -335.52     30.24
5733.7067    580.28     27.68
5932.0190   -418.14     34.03
5957.9896    347.43     26.91
5958.9985   -393.47     22.67
5963.0107   -398.06     24.86
5964.0248   -260.14     21.37
5964.9577    596.34     27.31
5968.0327   -289.19     25.99
5973.0289    554.40     26.61
5982.9274   -459.37     20.74
5983.8752    183.61	20.05
5983.9078    148.18     15.52
5983.9407     70.76     27.01
5983.9734    -37.45     21.05
5984.0063   -107.62     24.21
5984.0284    -84.43     34.63
5984.9359    598.29     24.94
5987.8682    237.68     30.41
5987.9066    161.35     23.64
5987.9637     24.34     15.52
5988.0210   -117.14     25.70
5988.9426    568.66     19.15
5992.8444    472.58     20.61
6020.8078    308.93     30.18
6031.8483    616.89     44.53
6045.8144   -493.70     25.25
6047.7992    577.59     27.84
6049.8053   -453.07     26.65


==> anc/Table7_CDS.txt <==
;      STAR           mstar        e_mstar_l     e_mstar_r         rstar       e_rstar_l      e_rstar_r          teff          e_teff_l      e_teff_r         feh          e_feh_l        e_feh_r         vsini        e_vsini_l      e_vsini_r         prot          e_prot          age          e_age_l        e_age_r         incl          e_incl_l       e_incl_r       rplanet      e_rplanet_l    e_rplanet_r    
;                     Msun           Msun           Msun           Rsun           Rsun           Rsun             K               K              K            dex            dex            dex            km/s           km/s           km/s           days           days           Gyr            Gyr            Gyr           deg             deg            deg           Rjup           Rjup           Rjup
     CoRoT-1          1.220          0.030          0.030          1.230          0.020          0.020           6298             66             66          0.060          0.070          0.070            5.2            1.0            1.0           -999           -999           1.60           0.50           0.50          85.10           0.50           0.50          1.715          0.030          0.030
     CoRoT-2          0.970          0.060          0.060          0.902          0.018          0.018           5625            120            120            0.0            0.1            0.1          11.85           0.50           0.50          4.522          0.024            2.7            2.7            3.2          88.08           0.16           0.18          1.466          0.044          0.042
     CoRoT-3          1.370          0.090          0.090          1.560          0.090          0.090           6740            140            140         -0.020          0.060          0.060           17.0            1.0            1.0           -999           -999           2.20           0.60           0.60          85.90           0.80           0.80          1.010          0.070          0.070
     CoRoT-4          1.160          0.020          0.030         1.1700          0.030         0.0100           6190             60             60          0.050          0.070          0.070            6.4            1.0            1.0            8.9            1.1           1.00           0.30            1.0         90.000          0.085           0.00          1.190          0.055          0.055
     CoRoT-5          1.000          0.020          0.020          1.186          0.040          0.040           6100             65             65         -0.250          0.060          0.060            1.0            1.0            1.0           -999           -999            6.9            1.4            1.4          85.83            1.4           0.99          1.388          0.047          0.046
     CoRoT-6          1.050          0.050          0.050          1.025          0.026          0.026           6090             50             50         -0.200          0.100          0.100            7.5            1.0            1.0           6.40           0.50            2.5            1.7            2.1          89.07           0.30           0.30          1.166          0.035          0.035
     CoRoT-8          0.880          0.040          0.040          0.770          0.020          0.020           5080             80             80          0.300          0.100          0.100            2.0            1.0            1.0           -999           -999           3.00            3.0           0.00         88.400          0.100          0.100          0.570          0.020          0.020
     CoRoT-9          0.960          0.040          0.040          0.960          0.060          0.060           5625             80             80         -0.010          0.060          0.060           3.50            3.5           0.00           -999           -999            6.0            3.0            3.0         89.900          0.084          0.066          1.066          0.063          0.075
    CoRoT-10          0.890          0.050          0.050          0.790          0.050          0.050           5075             75             75          0.260          0.070          0.070           2.00           0.50           0.50           -999           -999           3.00            3.0           0.00          88.55           0.20           0.20          0.970          0.070          0.070
    CoRoT-11          1.270          0.050          0.050          1.370          0.030          0.030           6440            120            120         -0.030          0.080          0.080           40.0            5.0            5.0           -999           -999            2.0            1.0            1.0          83.17           0.15           0.15          1.430          0.030          0.030
    CoRoT-12          1.078          0.072          0.077          1.116          0.092          0.096           5675             80             80          0.160          0.100          0.100            1.0            1.0            1.0           -999           -999            6.3            3.1            3.1          85.48           0.77           0.72           1.44           0.13           0.13
    CoRoT-13          1.090          0.020          0.020          1.010          0.030          0.030           5945             90             90          0.010          0.070          0.070            4.0            1.0            1.0           -999           -999            1.6            1.5            1.5          88.02           0.36           0.34          0.885          0.014          0.014
    CoRoT-14          1.130          0.090          0.090          1.210          0.080          0.080           6040            100            100           0.05           0.15           0.15           9.00           0.50           0.50           -999           -999            4.2            3.8            3.8          79.60           0.80           0.80          1.090          0.070          0.070
    CoRoT-16          1.098          0.078          0.082           1.19           0.13           0.14           5650            100            100          0.190          0.060          0.060           0.50           0.50           0.50           -999           -999            6.7            2.8            2.8          85.01            1.2           0.94           1.17           0.16           0.14
    CoRoT-17          1.040          0.100          0.100          1.590          0.070          0.070           5740             80             80          0.000          0.100          0.100           4.50           0.50           0.50           -999           -999           10.7            1.0            1.0           88.3            1.5            1.5          1.020          0.070          0.070
    CoRoT-18           0.95           0.15           0.15           1.00           0.13           0.13           5440            100            100         -0.100          0.100          0.100            8.0            1.0            1.0           5.40           0.40           0.60           0.60           0.00          86.50           0.90            1.4           1.31           0.18           0.18
    CoRoT-19          1.210          0.050          0.050          1.650          0.040          0.040           6090             70             70         -0.020          0.100          0.100            6.0            1.0            1.0           -999           -999            5.0            1.0            1.0          88.00           0.70           0.70          1.290          0.030          0.030
    CoRoT-20          1.140          0.080          0.080          1.020          0.050          0.050           5880             90             90           0.14           0.12           0.12            4.5            1.0            1.0           -999           -999          0.100          0.040           0.80          88.21           0.53           0.53          0.840          0.040          0.040
    CoRoT-21          1.290          0.090          0.090           1.95           0.21           0.21           6200            100            100          0.000          0.100          0.100           11.0            1.0            1.0           -999           -999           4.10           0.30           0.50           86.8            2.1            2.1           1.30           0.14           0.14
    CoRoT-23          1.140          0.080          0.080           1.61           0.18           0.18           5900            100            100          0.050          0.100          0.100            9.0            1.0            1.0           -999           -999            7.2            1.0            1.5           85.7            1.5            2.6           1.05           0.13           0.13
    CoRoT-25          1.090          0.050           0.11          1.190          0.030           0.14           6040             90             90          -0.01           0.13           0.13           4.30           0.50           0.50           -999           -999            4.5            2.0            1.8          84.50           0.30           0.80          1.080          0.100           0.30
    CoRoT-26          1.090          0.060          0.060          1.790          0.090           0.18           5590            100            100           0.01           0.13           0.13            2.0            1.0            1.0           -999           -999           8.60           0.90            1.8           86.8            1.4            2.2          1.260          0.070           0.13
    CoRoT-27           1.05           0.11           0.11          1.080          0.060           0.18           5900            120            120         -0.100          0.100          0.100            4.0            1.0            1.0           -999           -999            4.2            2.7            2.7          86.70           0.87            1.2          1.007          0.044          0.044
    CoRoT-28           1.01           0.14           0.14           1.78           0.11           0.11           5150            100            100          0.150          0.100          0.100           3.00           0.50           0.50           -999           -999           12.0            1.5            1.5          88.10           0.80           0.80          0.955          0.066          0.066
    CoRoT-29           0.97           0.14           0.14           0.90           0.12           0.12           5260            100            100          0.200          0.100          0.100           3.50           0.50           0.50           -999           -999            4.0            3.0            4.0           87.3            2.7            2.7           0.90           0.16           0.16
     HAT-P-1          1.133          0.079          0.075          1.135          0.048          0.048           5980            120            120          0.130          0.080          0.080           2.20           0.20           0.20           -999           -999            2.7            2.0            2.5          86.11           0.18           0.18          1.242          0.053          0.053
     HAT-P-2          1.360          0.040          0.040          1.640          0.080          0.090           6290             60             60          0.140          0.080          0.080          20.80           0.30           0.30           -999           -999           2.60           0.50           0.50          86.72           0.87            1.1          1.157          0.063          0.073
     HAT-P-3          0.928          0.054          0.044          0.833          0.044          0.034           5185             80             80          0.270          0.080          0.080           0.50           0.50           0.50           -999           -999            1.5            1.4            5.4          87.24           0.69           0.69          0.899          0.049          0.043
     HAT-P-4          1.248           0.11          0.070          1.596          0.075          0.060           5860             80             80          0.240          0.080          0.080           5.50           0.50           0.50           -999           -999            4.6            1.0            2.2         89.910            2.2          0.090          1.274          0.060          0.049
     HAT-P-5          1.157          0.081          0.043          1.165          0.052          0.046           5960            100            100           0.24           0.15           0.15            2.6            1.5            1.5           -999           -999            2.6            1.4            2.1          86.75           0.44           0.44          1.254          0.056          0.051
     HAT-P-6          1.290          0.060          0.060          1.460          0.060          0.060           6570             80             80         -0.130          0.080          0.080            8.7            1.0            1.0           -999           -999           2.30           0.70           0.50          85.51           0.35           0.35          1.330          0.061          0.061
     HAT-P-7          1.510          0.050          0.040           2.00           0.02           0.01           6350             80             80          0.260          0.080          0.080           3.80           0.50           0.50           -999           -999           2.07           0.23           0.28         83.151          0.033          0.030          1.510          0.020          0.020
     HAT-P-8          1.280          0.040          0.040          1.580          0.060          0.080           6200             80             80          0.010          0.080          0.080          11.50           0.50           0.50           -999           -999            3.4            1.0            1.0          87.50           0.90            1.9          1.500          0.070          0.070
     HAT-P-9           1.28           0.13           0.13          1.320          0.070          0.070           6350            150            150           0.12           0.20           0.20           11.9            1.0            1.0           -999           -999            1.6            1.4            1.8          86.50           0.20           0.20          1.400          0.060          0.060
    HAT-P-12          0.730          0.018          0.018          0.701          0.012          0.017           4650             60             60         -0.290          0.050          0.050           0.50           0.40           0.40           -999           -999            2.5            2.0            2.0          89.00           0.40           0.40          0.959          0.021          0.029
    HAT-P-13          1.220          0.100          0.050          1.560          0.080          0.080           5653             90             90          0.410          0.080          0.080            2.9            1.0            1.0           -999           -999           5.00           0.70            2.5          83.40           0.60           0.60          1.281          0.079          0.079
    HAT-P-14          1.386          0.045          0.045          1.468          0.054          0.054           6600             90             90          0.110          0.080          0.080           8.40           0.50           0.50           -999           -999           1.30           0.40           0.40          83.50           0.30           0.30          1.150          0.052          0.052
    HAT-P-15          1.013          0.043          0.043          1.080          0.039          0.039           5568             90             90          0.220          0.080          0.080           2.00           0.50           0.50           -999           -999            6.5            1.6            2.8          89.10           0.20           0.20          1.072          0.043          0.043
    HAT-P-16          1.218          0.039          0.039          1.237          0.054          0.054           6158             80             80          0.170          0.080          0.080           3.50           0.50           0.50           -999           -999           2.00           0.80           0.80          86.60           0.70           0.70          1.289          0.066          0.066
    HAT-P-17          0.857          0.039          0.039          0.837          0.021          0.021           5246             80             80          0.000          0.080          0.080           0.30           0.50           0.50           -999           -999            7.8            3.3            3.3         89.200           0.10           0.20           1.01          0.029          0.029
    HAT-P-18          0.770          0.031          0.031          0.749          0.037          0.037           4803             80             80          0.100          0.080          0.080           0.50           0.50           0.50           -999           -999           12.4            6.4            1.4          88.80           0.30           0.30          0.995          0.052          0.052
    HAT-P-19          0.842          0.042          0.042          0.820          0.048          0.048           4990            130            130          0.230          0.080          0.080           0.70           0.50           0.50           35.5            2.5            8.8            5.2            5.2          88.20           0.40           0.40          1.132          0.072          0.072
    HAT-P-20          0.756          0.028          0.028          0.694          0.021          0.021           4595             80             80          0.350          0.080          0.080           2.10           0.50           0.50           -999           -999            6.7            3.8            5.7          86.80           0.20           0.20          0.867          0.033          0.033
    HAT-P-21          0.947          0.042          0.042          1.105          0.083          0.083           5588             80             80          0.010          0.080          0.080           3.50           0.50           0.50          15.90           0.80           10.2            2.5            2.5          87.20           0.70           0.70          1.024          0.092          0.092
    HAT-P-22          0.916          0.035          0.035          1.040          0.044          0.044           5302             80             80          0.240          0.080          0.080           0.50           0.50           0.50           -999           -999           12.4            2.6            1.6          86.90           0.50           0.60          1.080          0.058          0.058
    HAT-P-23          1.130          0.035          0.035          1.203          0.074          0.074           5905             80             80          0.150          0.040          0.040           8.10           0.50           0.50           -999           -999            4.0            1.0            1.0           85.1            1.5            1.5          1.368          0.090          0.090
    HAT-P-24          1.191          0.042          0.042          1.317          0.068          0.068           6373             80             80         -0.160          0.080          0.080          10.00           0.50           0.50           -999           -999           2.80           0.60           0.60          88.60           0.70           0.70          1.242          0.067          0.067
    HAT-P-25          1.010          0.032          0.032          0.959          0.037          0.054           5500             80             80          0.310          0.080          0.080           0.50           0.50           0.50           -999           -999            3.2            2.3            2.3          87.60           0.50           0.50          1.190          0.056          0.081
    HAT-P-27          0.920          0.060          0.060          0.870          0.040          0.040           5190            170            160           0.14           0.11           0.11           0.60           0.40           0.70           -999           -999            6.4            3.1            5.9          85.00           0.20           0.20          1.020          0.060          0.070
    HAT-P-28          1.025          0.047          0.047          1.103          0.069          0.091           5680             90             90          0.120          0.080          0.080           0.20           0.20           0.50           -999           -999            6.1            1.9            2.6          88.00           0.90           0.90          1.212          0.082           0.11
    HAT-P-29          1.207          0.046          0.046          1.224          0.075           0.13           6087             88             88          0.210          0.080          0.080           3.90           0.50           0.50           -999           -999            2.2            1.1            1.1          87.10           0.70           0.50          1.107          0.082           0.14
    HAT-P-30          1.242          0.041          0.041          1.215          0.051          0.051           6304             88             88          0.130          0.080          0.080           2.20           0.50           0.50           -999           -999           1.00           0.50           0.80         83.600          0.040          0.040          1.340          0.065          0.065
    HAT-P-31          1.218          0.063          0.089           1.36           0.18           0.27           6070            100            100          0.150          0.080          0.080           0.50           0.60           0.60           -999           -999           3.17            1.1           0.70           87.1            2.7            1.8           1.07           0.16           0.24
    HAT-P-32          1.160          0.041          0.041          1.219          0.016          0.016           6207             88             88         -0.040          0.080          0.080          20.70           0.50           0.50           -999           -999           2.70           0.80           0.80          88.90           0.40           0.40          1.789          0.025          0.025
    HAT-P-33          1.375          0.040          0.040          1.637          0.034          0.034           6446             88             88          0.050          0.080          0.080          13.70           0.50           0.50           -999           -999           2.30           0.30           0.30         87.200          0.100           0.00          1.686          0.045          0.045
    HAT-P-34          1.392          0.047          0.047           1.53           0.10           0.14           6442             88             88          0.220          0.040          0.040          24.00           0.50           0.50           -999           -999           1.70           0.50           0.40           87.1            1.2            1.2          1.197          0.092           0.13
    HAT-P-35          1.236          0.048          0.048          1.435          0.084          0.084           6096             88             88          0.110          0.080          0.080           0.50           0.50           0.50           -999           -999           3.50           0.50           0.80           87.3            1.0            1.0          1.332          0.098          0.098
    HAT-P-36          1.022          0.049          0.049          1.096          0.056          0.056           5560            100            100          0.260          0.100          0.100           3.58           0.50           0.50           -999           -999            6.6            1.8            2.9           86.0            1.3            1.3          1.264          0.071          0.071
    HAT-P-37          0.929          0.043          0.043          0.877          0.044          0.059           5500            100            100          0.030          0.100          0.100           3.07           0.50           0.50           -999           -999            3.6            2.2            4.1          86.90           0.50           0.40          1.178          0.077          0.077
    HAT-P-38          0.886          0.044          0.044          0.923          0.067          0.096           5330            100            100          0.060          0.100          0.100           0.40           0.50           0.50           -999           -999           10.1            4.8            3.9          88.30           0.70           0.70          0.825          0.063          0.092
    HAT-P-39          1.404          0.051          0.051          1.625          0.062          0.081           6430            100            100          0.190          0.100          0.100          12.70           0.50           0.50           -999           -999           2.00           0.40           0.40           87.0            1.0            1.0          1.571          0.081           0.11
    HAT-P-40          1.512          0.110          0.045          2.206          0.061          0.061           6080            100            100          0.220          0.100          0.100           6.90           0.50           0.50           -999           -999           2.70           0.30           0.90          88.30           0.90           0.90          1.730          0.062          0.062
    HAT-P-41          1.418          0.047          0.047          1.683          0.036          0.058           6390            100            100          0.210          0.100          0.100          19.60           0.50           0.50           -999           -999           2.20           0.40           0.40           87.7            1.0            1.0          1.685          0.051          0.076
    HAT-P-42          1.178          0.068          0.068           1.53           0.14           0.14           5743             50             50          0.270          0.080          0.080           3.50           0.50           0.50           -999           -999           5.20           0.70            1.8          85.90           0.80            1.3           1.28           0.15           0.15
    HAT-P-43          1.048          0.042          0.031          1.103          0.021          0.041           5645             74             74          0.230          0.080          0.080           2.40           0.50           0.50           -999           -999            5.7            1.1            1.9          88.70           0.70           0.70          1.281          0.033          0.062
    HAT-P-45          1.259          0.058          0.058          1.319          0.072           0.16           6330            100            100          0.070          0.100          0.100           9.30           0.50           0.50           -999           -999           2.00           0.80           0.80          87.80           0.90           0.90          1.426          0.087           0.18
    HAT-P-49          1.543          0.051          0.051          1.833          0.076           0.14           6820             52             52          0.074          0.080          0.080          16.00           0.50           0.50           -999           -999           1.50           0.20           0.20           86.2            1.7            1.7          1.413          0.077           0.13
    HAT-P-50          1.273          0.120          0.049          1.698          0.071          0.071           6280             49             49         -0.180          0.080          0.080           8.90           0.50           0.50           -999           -999           3.37           0.27            1.4          83.65           0.57           0.57          1.288          0.064          0.064
    HAT-P-51          0.976          0.028          0.028          1.041          0.029          0.038           5449             50             50          0.270          0.080          0.080           1.70           0.50           0.50           -999           -999            8.2            1.7            1.7          88.48           0.57           0.57          1.293          0.054          0.054
    HAT-P-52          0.887          0.027          0.027          0.893          0.047          0.047           5131             50             50          0.280          0.080          0.080           0.60           0.50           0.50           -999           -999            9.4            4.1            4.1          87.02           0.86           0.86          1.009          0.072          0.072
    HAT-P-53          1.093          0.043          0.043          1.209          0.062          0.081           5956             50             50          0.000          0.080          0.080           4.10           0.50           0.50           -999           -999           4.67           0.83            1.4           86.2            1.5            1.5          1.318          0.091          0.091
    HAT-P-54          0.645          0.020          0.020          0.617          0.013          0.013           4390             50             50         -0.127          0.080          0.080           2.35           0.50           0.50           -999           -999            3.9            2.1            4.3         87.040          0.084          0.084          0.944          0.028          0.028
    HAT-P-55          1.013          0.037          0.037          1.011          0.036          0.036           5808             50             50         -0.030          0.080          0.080           1.80           0.50           0.50           -999           -999            4.2            1.7            1.7          87.70           0.56           0.56          1.182          0.055          0.055
    HAT-P-56          1.296          0.036          0.036          1.428          0.030          0.030           6566             50             50         -0.077          0.080          0.080          40.06           0.50           0.50           -999           -999           2.01           0.35           0.35          82.13           0.18           0.18          1.466          0.040          0.040
      HATS-1          0.986          0.054          0.054          1.038          0.075           0.13           5870            100            100          -0.06           0.12           0.12           2.52           0.50           0.50           -999           -999            6.0            2.8            2.8          85.60           1.40           0.60          1.302          0.098          0.160
      HATS-2          0.882          0.037          0.037          0.898          0.019          0.019           5227             95             95          0.150          0.050          0.050           1.50           0.50           0.50         24.980          0.040            9.7            2.9            2.9          87.20           0.70           0.70          1.168          0.030          0.030
      HATS-3          1.210          0.040          0.040          1.400          0.030          0.030           6351             76             76         -0.157          0.070          0.070            9.1            1.3            1.3           -999           -999           3.20           0.40           0.60          86.20           0.30           0.30          1.381          0.035          0.035
      HATS-4          1.000          0.020          0.020          0.930          0.020          0.020           5403             50             50          0.430          0.080          0.080           0.70           0.50           0.50           -999           -999            2.1            1.6            1.6          88.50           0.60           0.60          1.020          0.037          0.037
      HATS-5          0.940          0.030          0.030          0.870          0.020          0.020           5304             50             50          0.190          0.080          0.080           0.80           0.50           0.50           -999           -999            3.6            1.9            2.6          89.30           0.30           0.30          0.912          0.025          0.025
      HATS-7          0.849          0.027          0.027          0.815          0.035          0.049           4985             50             50          0.250          0.080          0.080           0.50           0.50           0.50           -999           -999            7.8            5.0            5.0          87.92           0.75           0.75          0.563          0.034          0.046
      HATS-8          1.056          0.037          0.037          1.086          0.059          0.150           5679             50             50          0.210          0.080          0.080           2.00           0.50           0.50           -999           -999            5.1            1.7            1.7           87.8            1.8            1.2          0.873          0.075          0.120
      HATS-9          1.030          0.039          0.039          1.503          0.043          0.100           5366             70             70          0.340          0.050          0.050           4.58           0.90           0.90           -999           -999           10.8            1.5            1.5           86.5            2.5            1.6          1.065          0.098          0.098
     HATS-10          1.101          0.054          0.054          1.105          0.040          0.055           5880            120            120          0.150          0.100          0.100           5.68           0.70           0.70           -999           -999            3.3            1.7            1.7          87.79           0.72           0.72          0.969          0.045          0.061
     HATS-13          0.962          0.029          0.029          0.887          0.019          0.019           5523             69             69          0.050          0.060          0.060           2.82           0.30           0.30           -999           -999            2.5            1.7            1.7          88.55           0.43           0.43          1.212          0.035          0.035
     HATS-14          0.967          0.024          0.024          0.933          0.015          0.023           5346             60             60          0.330          0.060          0.060            3.8            1.2            1.2           -999           -999            4.9            1.7            1.7          88.83           0.66           0.66          1.039          0.022          0.032
    HD149026          1.340          0.020          0.020          1.534          0.047          0.049           6160             50             50          0.360          0.080          0.080           6.00           0.50           0.50           -999           -999           2.60           0.20           0.20          84.50           0.52           0.60          0.811          0.027          0.029
     HD17156          1.275          0.018          0.018         1.5007         0.0076         0.0076           6079             80             80          0.240          0.030          0.030           2.80           0.50           0.50           -999           -999           3.37           0.47           0.20          86.49           0.20           0.24         1.0870         0.0066         0.0066
    HD189733          0.806          0.048          0.048          0.756          0.018          0.018           5040             50             50         -0.030          0.080          0.080            3.5            1.0            1.0        11.9500         0.0100            6.8            4.4            5.2         85.580          0.060          0.060          1.138          0.027          0.027
    HD209458          1.119          0.033          0.033          1.155          0.016          0.014           6065             50             50          0.000          0.050          0.050           4.49           0.50           0.50          10.65           0.75           3.10           0.70           0.80         86.710          0.050          0.050          1.359          0.019          0.016
     HD80606          1.018          0.035          0.035          1.037          0.032          0.032           5574             72             72          0.340          0.050          0.050           1.80           0.50           0.50           -999           -999            5.9            2.0            1.6         89.232          0.029          0.029          1.003          0.023          0.023
     KELT-2A          1.308          0.025          0.028          1.828          0.034          0.070           6148             48             48          0.034          0.077          0.077            9.0            2.0            2.0           -999           -999           3.97           0.01           0.01           88.6            1.3            1.0          1.290          0.050          0.064
      KELT-3          1.278          0.061          0.063          1.472          0.062          0.065           6308             50             50          0.040          0.080          0.080          10.20           0.50           0.50           -999           -999           3.00           0.20           0.20          84.23           0.58           0.65          1.345          0.072          0.072
      KELT-6          1.126          0.058          0.058           1.53           0.14           0.14           6272             61             61         -0.270          0.060          0.060           4.53           0.26           0.26           -999           -999           4.90           0.50           0.70          88.81           0.91           0.79           1.18           0.11           0.11
      KELT-8          1.211          0.066          0.078           1.67           0.12           0.14           5754             55             54          0.272          0.038          0.038            3.7            1.5            1.5           -999           -999           5.40           0.50           0.40          82.65           1.00           0.81           1.86           0.16           0.18
    Kepler-5          1.374          0.059          0.040          1.793          0.062          0.043           6297             60             60          0.040          0.060          0.060            4.8            1.0            1.0           -999           -999           3.00           0.60           0.60          86.30           0.50           0.50          1.431          0.047          0.047
    Kepler-6          1.114          0.062          0.150          1.261          0.024          0.057           5647             44             44          0.340          0.040          0.040            3.0            1.0            1.0           -999           -999           5.70           2.30           0.80          89.90           0.70           0.10          1.169          0.022          0.052
    Kepler-7          1.413          0.081          0.081          2.028          0.025          0.025           5933             50             50          0.110          0.050          0.050           4.20           0.50           0.50           -999           -999           2.90           0.30           0.30          85.32           0.16           0.16          1.649          0.030          0.030
    Kepler-8          1.213          0.063          0.067          1.486          0.062          0.053           6210            150            150         -0.055          0.030          0.030          10.50           0.70           0.70           -999           -999            3.8            1.5            1.5          84.07           0.33           0.33          1.419          0.058          0.056
   Kepler-12          1.166          0.054          0.051          1.483          0.029          0.025           5950            100            100          0.070          0.040          0.040           0.80           0.50           0.50           -999           -999           4.00           0.40           0.30         88.760          0.080          0.080          1.695          0.032          0.028
   Kepler-15          1.018          0.032          0.044          0.992          0.070          0.058           5520            130            120          0.360          0.070          0.070            2.0            2.0            2.0           -999           -999            3.7            3.6            1.5          87.44           0.20           0.18          0.960          0.070          0.060
   Kepler-17          1.160          0.060          0.060          1.050          0.030          0.030           5781             85             85          0.260          0.100          0.100            6.0            2.0            2.0          12.01           0.16           1.80            1.8           0.00          87.22           0.15           0.15          1.330          0.040          0.040
   Kepler-39          1.290          0.070          0.060          1.400          0.100          0.100           6350            100            100           0.10           0.14           0.14           16.0            2.5            2.5          4.500          0.070           2.10           0.90           0.80          89.07           0.22           0.22          1.240          0.100          0.090
   Kepler-40           1.46           0.18           0.18           2.48           0.17           0.17           6510            100            100           0.10           0.10           0.15            9.0            2.0            2.0           -999           -999            0.8            1.5            3.6          85.47           0.94           0.94           1.44           0.11           0.11
   Kepler-41          1.150          0.040          0.040          1.290          0.020          0.020           5750            100            100           0.38           0.11           0.11            4.5            1.5            1.5           -999           -999            4.4            1.1            1.3         82.510          0.090          0.090          1.290          0.020          0.020
   Kepler-43          1.270          0.040          0.040          1.380          0.030          0.050           6050            100            100          0.400          0.100          0.100            5.5            1.5            1.5          12.95           0.25           2.30           0.70           0.80          84.57           0.37           0.18          1.160          0.030          0.040
   Kepler-44          1.120          0.080          0.080          1.350          0.080          0.080           5800            100            100          0.150          0.100          0.100            4.0            2.0            2.0           -999           -999            5.8            1.5            2.4          84.96           0.62           0.50          1.090          0.070          0.070
   Kepler-45          0.590          0.060          0.060           0.55           0.11           0.11           3820             90             90           0.28           0.14           0.14           -999           -999           -999          15.80           0.20           0.80           0.50           0.70          87.00           0.70           0.70           0.96           0.11           0.11
   Kepler-74          1.180          0.040          0.040          1.120          0.040          0.040           6000            100            100           0.42           0.11           0.11            5.0            1.0            1.0           -999           -999           0.80           0.50           0.90         87.460          0.070          0.070          0.960          0.020          0.020
   Kepler-75          0.910          0.040          0.040          0.890          0.020          0.020           5200            100            100           0.30           0.12           0.12            3.5            1.5            1.5          19.18           0.25            6.2            2.8            3.5          89.12           0.64           0.51          1.050          0.030          0.030
   Kepler-76           1.20           0.20           0.20          1.320          0.080          0.080           6409             95             95          -0.10           0.20           0.20            6.5            2.0            2.0           -999           -999            3.6            1.3            3.7          78.00           0.20           0.20          1.250          0.080          0.080
   Kepler-77          0.950          0.040          0.040          0.990          0.020          0.020           5520             60             60          0.200          0.050          0.050            1.5            1.0            1.0           -999           -999            7.5            2.0            2.0          88.00           0.11           0.11          0.960          0.016          0.016
  Kepler-412          1.167          0.091          0.091          1.287          0.035          0.035           5750             90             90           0.27           0.12           0.12            5.0            1.0            1.0           -999           -999            5.1            1.7            1.7          80.89           0.20           0.20          1.325          0.043          0.043
  Kepler-419          1.390          0.070          0.080          1.750          0.070          0.080           6430             79             79          0.176          0.070          0.070           14.4            1.3            1.3          4.492          0.012            2.8            1.3            1.3          88.95           0.17           0.14           0.96           0.12           0.12
  Kepler-422          1.150          0.060          0.060           1.24           0.12           0.12           5972             84             84          0.230          0.090          0.090            2.2            1.3            1.3           -999           -999           3.40           1.10           0.90          88.33           0.35           0.35           1.15           0.11           0.11
  Kepler-423          0.850          0.040          0.040          0.950          0.040          0.040           5560             80             80         -0.100          0.050          0.050           2.50           0.50           0.50          22.05           0.12           11.0            2.0            2.0          87.83           0.13           0.13          1.192          0.052          0.052
  Kepler-424          1.010          0.054          0.054          0.940          0.056          0.056           5460             81             81           0.44           0.14           0.14            0.5            1.0            1.0           -999           -999            4.9            2.4            3.3          84.68           0.79           0.79          0.890          0.060          0.080
  Kepler-425          0.930          0.050          0.050          0.860          0.020          0.020           5170             70             70           0.24           0.11           0.11            3.0            1.0            1.0           -999           -999            5.0            4.0            4.0         87.020          0.080          0.080          0.978          0.022          0.022
  Kepler-426          0.910          0.060          0.060          0.920          0.020          0.020           5725             90             90         -0.210          0.080          0.080            3.0            1.0            1.0           -999           -999            6.0            4.0            4.0         85.740          0.060          0.060          1.090          0.030          0.030
  Kepler-427          0.960          0.060          0.060           1.35           0.20           0.20           5800             70             70         -0.190          0.070          0.070            3.0            1.0            1.0           -999           -999            7.0            4.0            4.0          89.50           0.45           0.45           1.23           0.21           0.21
  Kepler-428          0.870          0.050          0.050          0.800          0.020          0.020           5150            100            100           0.09           0.17           0.17            2.0            2.0            2.0           -999           -999            5.0            4.0            4.0          89.36           0.43           0.43          1.080          0.030          0.030
  Kepler-432          1.350          0.070          0.100           4.12           0.08           0.12           4995             78             78         -0.070          0.100          0.100           2.70           0.50           0.50             77             14           4.20           1.00           0.80          88.17           0.33           0.61          1.145          0.039          0.036
  Kepler-433           1.46           0.17           0.17           2.26           0.25           0.25           6340            140            140           0.06           0.19           0.19           11.0            1.0            1.0           -999           -999           2.67           0.91           0.91          89.21           0.90           0.52           1.45           0.16           0.16
  Kepler-434          1.198          0.093          0.093           1.38           0.13           0.13           5970            100            100           0.35           0.15           0.15            3.0            1.0            1.0           -999           -999            4.0            1.7            1.7          86.46           0.74           0.38           1.13           0.18           0.26
  Kepler-435          1.538          0.088          0.088           3.21           0.30           0.30           6090            110            110         -0.170          0.100          0.100            6.0            1.0            1.0           -999           -999           2.25           0.42           0.42          85.51           0.52           0.52           1.99           0.18           0.18
  OGLE-TR-10          1.140          0.120          0.100           1.17           0.11           0.13           5950            130            130           0.15           0.15           0.15            3.0            2.0            2.0           -999           -999            3.2            3.1            4.0           90.0            3.9            0.0           1.25           0.12           0.14
  OGLE-TR-56          1.228          0.078          0.072          1.363          0.086          0.089           6050            100            100          0.220          0.100          0.100            3.2            1.0            1.0           -999           -999            3.0            1.3            1.0          77.60           1.00           0.91          1.363          0.090          0.092
 OGLE-TR-111          0.852          0.052          0.058          0.831          0.040          0.045           5040             80             80          0.190          0.070          0.070            1.0            1.0            1.0           -999           -999            8.8            6.6            5.2          88.25           0.30           0.83          1.051          0.053          0.057
 OGLE-TR-113          0.779          0.015          0.017          0.774          0.011          0.020           4790             75             75          0.090          0.080          0.080            9.0            3.0            3.0           -999           -999          13.20           2.40           0.80          87.80           0.60           1.60          1.093          0.022          0.028
 OGLE-TR-132          1.305          0.067          0.075           1.32           0.12           0.17           6210             75             75          0.370          0.100          0.100           -999           -999           -999           -999           -999            1.2            1.1            1.5           83.4            1.3            2.9           1.20           0.11           0.15
 OGLE-TR-182          1.187          0.039          0.039           1.53           0.17           0.17           5924             64             64          0.370          0.080          0.080           -999           -999           -999           -999           -999           4.30            1.9           0.50           84.3            1.2            1.2           1.47           0.14           0.14
 OGLE-TR-211          1.312          0.056          0.059           1.56           0.10           0.18           6325             91             91          0.110          0.100          0.100           -999           -999           -999           -999           -999           2.60           0.70           0.60           88.0            2.0            2.0          1.262          0.091          0.160
     Qatar-1          0.850          0.030          0.030          0.800          0.050          0.050           4910            100            100          0.200          0.100          0.100           1.70           0.30           0.30         23.700          0.100          11.60           4.70           0.60          83.82           0.25           0.25          1.180          0.090          0.090
     Qatar-2          0.743          0.020          0.020          0.776          0.007          0.007           4645             50             50          0.020          0.080          0.080           2.80           0.50           0.50           -999           -999            7.0            7.0            7.0         86.120          0.080          0.080          1.254          0.012          0.012
      TrES-1          0.878          0.040          0.038          0.807          0.016          0.017           5230             50             50          0.020          0.050          0.050           1.30           0.30           0.30           -999           -999            3.7            2.8            3.4           90.0            1.1            0.0          1.067          0.021          0.022
      TrES-2          0.983          0.063          0.059          1.003          0.033          0.033           5850             50             50         -0.150          0.100          0.100            2.0            1.5            1.5           -999           -999            5.0            2.1            2.7          83.57           0.14           0.14          1.224          0.041          0.041
      TrES-3          0.928          0.048          0.028          0.829          0.022          0.015           5650             75             75         -0.190          0.080          0.080            1.5            1.0            1.0           -999           -999            0.9            0.8            2.8          81.85           0.16           0.16          1.336          0.037          0.031
      TrES-4          1.450          0.050          0.050          1.810          0.080          0.080           6295             65             65          0.280          0.090          0.090           8.50           0.50           0.50           -999           -999           2.20           0.40           0.40          83.07           0.44           0.51          1.838          0.090          0.081
      TrES-5          0.893          0.024          0.024          0.866          0.013          0.013           5171             36             36          0.200          0.080          0.080           3.80           0.36           0.36           -999           -999            7.4            1.9            1.9         84.529          0.005          0.005          1.209          0.021          0.021
      WASP-1          1.301          0.047          0.049          1.517          0.045          0.052           6110             75             75          0.260          0.080          0.080           5.77           0.35           0.35           -999           -999           3.00           0.60           0.60           90.0            2.9            0.0          1.514          0.047          0.052
      WASP-2           0.89           0.12           0.12          0.840          0.065          0.062           5200            200            200           0.10           0.20           0.20           0.90           0.50           0.50           -999           -999            7.0            7.0            7.0          84.81           0.27           0.35          1.071          0.083          0.080
      WASP-3          1.260          0.100          0.100          1.366          0.044          0.044           6400            100            100           0.00           0.20           0.20           13.4            1.5            1.5           -999           -999            2.1            1.2            1.2          83.72           0.39           0.39          1.416          0.047          0.047
      WASP-4           0.89           0.01           0.01          0.920          0.060          0.060           5436             34             34         -0.050          0.040          0.040            2.2            1.0            0.6           22.2            3.3            7.0            2.9            2.9           86.8            1.8            1.8           1.33           0.16           0.16
      WASP-5          1.033          0.045          0.045          1.088          0.040          0.040           5770             65             65          0.090          0.090          0.090           3.40           0.70           0.70          16.20           0.40            5.6            2.2            2.2           85.8            1.1            1.1          1.175          0.056          0.056
      WASP-6          0.880          0.080          0.050          0.870          0.036          0.025           5450            100            100         -0.200          0.090          0.090            1.4            1.0            1.0          23.80           0.15           11.0            7.0            3.0          88.47           0.47           0.65          1.224          0.052          0.051
      WASP-7          1.285          0.063          0.063          1.466          0.094          0.094           6400            100            100          0.000          0.100          0.100           17.0            2.0            2.0           -999           -999           2.50           0.90           0.80          87.03           0.93           0.93          1.363          0.093          0.093
      WASP-8          1.030          0.061          0.054          0.945          0.036          0.051           5600             80             80          0.170          0.070          0.070          1.590          0.085          0.085           -999           -999            4.0            1.0            1.0          88.55           0.17           0.15          1.038          0.047          0.007
     WASP-10          0.752          0.081          0.081          0.703          0.036          0.036           4680            100            100           0.03           0.20           0.20            3.0            3.0            3.0         11.910          0.050            7.0            3.0            6.0          88.81           0.40           0.40          1.067          0.064          0.064
     WASP-11          0.806          0.038          0.038          0.772          0.014          0.014           4900             65             65          0.120          0.090          0.090           1.04           0.15           0.15           -999           -999            7.6            3.0            5.8          89.03           0.34           0.34          0.990          0.022          0.022
     WASP-12           1.38           0.18           0.18          1.619          0.076          0.076           6250            100            100           0.32           0.12           0.12            2.2            1.5            1.5           -999           -999           2.00           2.00           0.70           83.3            1.1            1.1          1.825          0.091          0.091
     WASP-13           1.22           0.12           0.12          1.657          0.079          0.079           5830            100            100           0.00           0.20           0.20            4.9            4.9            0.0           -999           -999            5.0            1.7            2.6          84.88           0.45           0.45          1.528          0.084          0.084
     WASP-14           1.21           0.12           0.13          1.306          0.073          0.066           6480            100            100           0.00           0.20           0.20            4.9            1.0            1.0           -999           -999           0.75           0.25           0.25          84.32           0.57           0.67          1.281          0.082          0.075
     WASP-15           1.18           0.12           0.12          1.477          0.072          0.072           6300            100            100          -0.17           0.11           0.11            4.0            2.0            2.0           -999           -999            3.9            1.3            2.8          85.50           0.50           0.50          1.428          0.077          0.077
     WASP-16          1.022          0.130          0.074          0.946          0.052          0.057           5700            150            150          0.010          0.100          0.100            3.0            1.0            1.0           -999           -999            2.3            2.2            5.8          85.22           0.43           0.27          1.008          0.060          0.083
     WASP-17          1.306          0.026          0.026          1.572          0.056          0.056           6650             80             80         -0.190          0.090          0.090          10.05           0.79           0.88           -999           -999           2.65           0.25           0.25          86.83           0.53           0.68          1.991          0.081          0.081
     WASP-18           1.25           0.13           0.13          1.216          0.054          0.067           6400            100            100          0.000          0.090          0.090           11.0            1.5            1.5           -999           -999           1.00           0.50           0.50           86.0            2.5            2.5          1.106          0.054          0.072
     WASP-19          0.960          0.100          0.090          0.940          0.040          0.040           5500            100            100          0.020          0.090          0.090            4.0            2.0            2.0          10.50           0.20            5.5            4.5            8.5          80.50           0.70           0.70          1.310          0.060          0.060
     WASP-20          1.200          0.041          0.041          1.392          0.044          0.044           5940            100            100         -0.008          0.060          0.060           4.75           0.51           0.51           -999           -999            7.0            1.0            2.0          85.56           0.22           0.22          1.462          0.059          0.059
     WASP-21          1.010          0.030          0.030          1.060          0.040          0.040           5800            100            100          -0.46           0.11           0.11           1.50           0.60           0.60           -999           -999           12.0            5.0            2.0          88.75           0.70           0.84          1.070          0.060          0.060
     WASP-22          1.109          0.026          0.026          1.219          0.033          0.052           6000            100            100          0.050          0.080          0.080           4.50           0.40           0.40           -999           -999            4.3            1.1            1.6          88.26           0.91           0.91          1.158          0.038          0.061
     WASP-23           0.78           0.12           0.13          0.765          0.049          0.033           5150            100            100          -0.05           0.13           0.13           2.20           0.30           0.30           -999           -999            6.2            2.5            5.6          88.39           0.45           0.79          0.962          0.056          0.047
     WASP-24          1.150          0.040          0.050          1.331          0.032          0.032           6080            100            100          0.070          0.100          0.100           7.00           0.90           0.90           -999           -999            3.8            1.2            1.3          83.64           0.29           0.29          1.300          0.038          0.039
     WASP-25           1.00           0.03           0.03          0.920          0.040          0.040           5750            100            100         -0.050          0.100          0.100            3.0            1.0            1.0           -999           -999           0.02           0.01           4.00          88.00           0.50           0.50          1.220          0.050          0.060
     WASP-26          1.120          0.030          0.030          1.340          0.060          0.060           5950            100            100         -0.020          0.090          0.090            2.4            1.3            1.3           -999           -999            6.0            2.0            2.0          82.50           0.50           0.50          1.320          0.080          0.080
     WASP-28          1.021          0.050          0.050          1.094          0.031          0.031           6150            140            140         -0.290          0.100          0.100           3.25           0.34           0.34           -999           -999            5.0            2.0            3.0          88.61           0.67           0.67          1.213          0.042          0.042
     WASP-29          0.825          0.033          0.033          0.808          0.044          0.044           4800            150            150           0.11           0.14           0.14           1.50           0.60           0.60           -999           -999          14.00            7.0           0.00          88.80           0.70           0.70          0.792          0.035          0.056
     WASP-31          1.165          0.026          0.026          1.252          0.033          0.033           6300            100            100         -0.200          0.090          0.090           7.90           0.60           0.60           -999           -999           1.00           0.50            3.0          84.41           0.22           0.22          1.549          0.050          0.050
     WASP-32          1.070          0.050          0.050          1.090          0.030          0.030           6140            100             90         -0.130          0.100          0.100           3.90           0.50           0.40           11.6            1.0           2.22           0.73           0.62          85.10           0.20           0.20          1.100          0.040          0.040
     WASP-34          1.010          0.070          0.070           0.93           0.12           0.12           5700            100            100         -0.020          0.100          0.100           1.40           0.60           0.60           -999           -999            7.8            3.6            2.7          85.20           0.20           0.20           1.22           0.08           0.11
     WASP-35          1.070          0.030          0.030          1.090          0.020          0.020           5990             90             90         -0.150          0.090          0.090           3.90           0.40           0.40           -999           -999            5.0            1.2            1.2          87.96           0.25           0.31          1.320          0.050          0.050
     WASP-36          1.040          0.031          0.031          0.951          0.018          0.018           5900            150            150         -0.260          0.100          0.100            3.3            1.2            1.2           -999           -999            2.5            2.2            3.5          83.61           0.21           0.21          1.281          0.029          0.029
     WASP-37           0.93           0.12           0.12          1.003          0.053          0.053           5800            150            150          -0.40           0.12           0.12            2.4            1.6            1.6           -999           -999           11.0            4.0            3.0          88.82           0.86           0.77          1.160          0.060          0.070
     WASP-38          1.230          0.040          0.040          1.350          0.020          0.020           6180             60             40         -0.020          0.070          0.070           7.50           0.20           0.10           -999           -999           3.29           0.53           0.42          89.50           0.30           0.40          1.090          0.020          0.020
     WASP-39          0.930          0.030          0.030          0.895          0.023          0.023           5400            150            150         -0.120          0.100          0.100           1.40           0.60           0.60           -999           -999            9.0            4.0            3.0          87.83           0.22           0.25          1.270          0.040          0.040
     WASP-41          0.930          0.030          0.030          0.900          0.050          0.050           5450            150            150         -0.080          0.090          0.090            1.6            1.1            1.1         18.410          0.050            9.8            3.9            2.3         87.700          0.080          0.080          1.200          0.060          0.060
     WASP-42          0.881          0.081          0.086          0.850          0.035          0.035           5200            150            150           0.05           0.13           0.13           2.70           0.40           0.40           -999           -999           11.3            4.8            1.5          88.30           0.23           0.26          1.063          0.051          0.051
     WASP-43          0.717          0.025          0.025          0.667          0.011          0.010           4400            200            200          -0.05           0.17           0.17           -999           -999           -999          15.60           0.40            7.0            7.0            7.0          82.33           0.20           0.20          1.036          0.019          0.019
     WASP-44          0.951          0.034          0.034          0.927          0.057          0.068           5400            150            150          0.060          0.100          0.100           3.20           0.90           0.90           -999           -999           10.3            5.0            2.7          86.02           0.86           1.10           1.14           0.11           0.11
     WASP-45          0.909          0.060          0.060          0.945          0.071          0.087           5100            200            200           0.36           0.12           0.12           2.30           0.70           0.70           -999           -999           12.7            5.3            1.0          84.47           0.79           0.54           1.16           0.14           0.28
     WASP-46          0.828          0.067          0.067          0.858          0.024          0.024           5600            150            150          -0.37           0.13           0.13            1.9            1.2            1.2           16.0            1.0            9.6            4.2            3.4          82.80           0.17           0.17          1.174          0.033          0.033
     WASP-48          1.190          0.050          0.050          1.750          0.090          0.090           6000            150            150          -0.12           0.12           0.12          12.20           0.70           0.70           -999           -999            7.9            1.6            2.0          80.09           0.79           0.88          1.670          0.100          0.100
     WASP-49          0.938          0.076          0.080          0.976          0.034          0.034           5600            150            150         -0.230          0.070          0.070           0.90           0.30           0.30           -999           -999           11.9            3.2            0.8          84.89           0.19           0.19          1.115          0.047          0.047
     WASP-50          0.892          0.074          0.080          0.843          0.031          0.031           5400            100            100         -0.120          0.080          0.080           2.60           0.50           0.50          16.30           0.50            7.0            3.5            3.5          84.74           0.24           0.24          1.153          0.048          0.048
     WASP-52          0.870          0.030          0.030          0.790          0.020          0.020           5000            100            100           0.03           0.12           0.12           3.60           0.90           0.90           -999           -999           10.7            4.5            1.9          85.35           0.20           0.20          1.270          0.030          0.030
     WASP-54          1.213          0.032          0.032          1.828          0.081          0.091           6100            100            100         -0.270          0.080          0.080           4.00           0.80           0.80           -999           -999            6.9            1.9            1.0          84.97           0.61           0.61          1.653          0.083          0.090
     WASP-55          1.010          0.040          0.040          1.060          0.020          0.030           5900            100            100         -0.200          0.080          0.080            3.1            1.0            1.0           -999           -999            7.0            1.9            2.0          89.20           0.60           0.60          1.300          0.030          0.050
     WASP-56          1.107          0.024          0.024          1.112          0.022          0.026           5600            100            100          0.120          0.060          0.060           1.50           0.90           0.90           -999           -999            6.2            2.1            3.0          88.50           0.20           0.10          1.092          0.033          0.035
     WASP-57          0.886          0.061          0.061          0.927          0.031          0.031           5600            100            100         -0.250          0.100          0.100            3.7            1.3            1.3           -999           -999            7.0            7.0            7.0          86.05           0.20           0.20          1.050          0.052          0.052
     WASP-58          0.940          0.100          0.100           1.17           0.13           0.13           5800            150            150         -0.450          0.090          0.090           2.80           0.90           0.90           -999           -999          12.80           2.10           0.20           87.4            1.5            1.5           1.37           0.20           0.20
     WASP-59          0.719          0.035          0.035          0.613          0.044          0.044           4650            150            150          -0.15           0.11           0.11            2.3            1.5            1.5           -999           -999            7.0            7.0            7.0          89.27           0.52           0.52          0.775          0.068          0.068
     WASP-60          1.078          0.035          0.035           1.14           0.13           0.13           5900            100            100         -0.040          0.090          0.090           3.40           0.80           0.80           -999           -999            6.3            2.1            1.7           87.9            1.6            1.6           0.86           0.12           0.12
     WASP-61          1.220          0.070          0.070          1.360          0.030          0.030           6250            150            150          -0.10           0.12           0.12          10.30           0.50           0.50           -999           -999            3.8            0.9            1.8          89.35           0.66           0.45          1.240          0.030          0.030
     WASP-62          1.250          0.050          0.050          1.280          0.050          0.050           6230             80             80          0.040          0.060          0.060           8.70           0.40           0.40           -999           -999           2.60           0.70           0.50          88.30           0.60           0.90          1.390          0.060          0.060
     WASP-63           1.10           0.06           0.04           1.76           0.08           0.11           5550            100            100          0.080          0.070          0.070           2.80           0.50           0.50           -999           -999            8.3            1.2            1.3           87.8            1.3            1.3           1.33           0.24           0.24
     WASP-64          1.004          0.028          0.028          1.058          0.025          0.025           5550            150            150          -0.08           0.11           0.11           3.40           0.80           0.80           -999           -999            7.0            3.5            3.5          86.57           0.60           0.80          1.271          0.039          0.039
     WASP-65           0.93           0.14           0.14          1.010          0.050          0.050           5600            100            100         -0.070          0.070          0.070           3.60           0.50           0.50           -999           -999            8.8            2.9            3.2          88.80           0.70           0.80          1.112          0.059          0.059
     WASP-66          1.300          0.070          0.070          1.750          0.090          0.090           6600            150            150         -0.310          0.100          0.100          13.40           0.90           0.90           -999           -999           3.70            1.2           0.70          85.90           0.90           0.90          1.390          0.090          0.090
     WASP-67          0.870          0.040          0.040          0.870          0.040          0.040           5200            100            100         -0.070          0.090          0.090           2.10           0.40           0.40           -999           -999           12.6            4.2            1.0          85.80           0.35           0.35           1.40           0.20           0.30
     WASP-68          1.240          0.030          0.030           1.69           0.06           0.11           5910             60             60          0.220          0.080          0.080           2.30           0.80           0.80           -999           -999            5.7            1.3            1.3           88.1            1.3            1.3           1.24           0.06           0.10
     WASP-69          0.826          0.029          0.029          0.813          0.028          0.028           4700             50             50          0.150          0.080          0.080           2.20           0.40           0.40          23.07           0.16            7.0            7.0            7.0          86.71           0.20           0.20          1.057          0.047          0.047
    WASP-70A          1.106          0.042          0.042          1.215          0.089          0.064           5700             80             80         -0.010          0.060          0.060           1.80           0.40           0.40           -999           -999           9.50           0.50           0.50          87.12           0.65           1.20          1.164          0.100          0.073
     WASP-71          1.559          0.070          0.070           2.26           0.17           0.17           6050            100            100          0.140          0.080          0.080           9.40           0.50           0.50           -999           -999            3.0            1.0            1.0           84.9            2.2            2.2           1.46           0.13           0.13
     WASP-72          1.386          0.055          0.055           1.98           0.24           0.24           6250            100            100         -0.060          0.090          0.090           6.00           0.70           0.70           -999           -999           3.20           0.60           0.60           81.6            2.6            3.2           1.27           0.20           0.20
     WASP-73          1.340          0.050          0.050           2.07           0.08           0.19           6030            120            120           0.14           0.14           0.14           6.10           0.60           0.60           -999           -999            4.3            1.5            1.5           87.4            2.4            1.8           1.16           0.08           0.12
     WASP-74           1.48           0.12           0.12          1.640          0.050          0.050           5990            110            110           0.39           0.13           0.13           4.10           0.80           0.80           -999           -999           3.70           0.90           0.90          79.81           0.24           0.24          1.560          0.060          0.060
     WASP-75          1.140          0.070          0.070          1.260          0.040          0.040           6100            100            100          0.070          0.090          0.090           4.30           0.80           0.80           -999           -999           3.12           0.95           0.78          82.00           0.20           0.30          1.270          0.048          0.048
    WASP-77A          1.002          0.045          0.045          0.955          0.015          0.015           5500             80             80           0.00           0.11           0.11           4.00           0.20           0.20          15.40           0.40            5.8            1.8            2.9          89.40           0.70           0.40          1.210          0.020          0.020
     WASP-78          1.180          0.090          0.070           2.09           0.12           0.15           6100            150            150          -0.35           0.14           0.14           7.20           0.80           0.80           -999           -999            4.9            0.9            1.1           83.2            1.6            2.3          1.590          0.100          0.100
     WASP-79          1.420          0.080          0.110           1.69           0.18           0.35           6600            100            100          0.030          0.100          0.100          19.10           0.70           0.70           -999           -999           1.92           0.29           0.35           84.3            1.6            1.6           1.82           0.23           0.37
     WASP-80          0.570          0.050          0.050          0.571          0.016          0.016           4150            100            100          -0.14           0.16           0.16           3.55           0.33           0.33           -999           -999            7.0            7.0            7.0          89.92           0.12           0.07          0.952          0.027          0.026
     WASP-83          1.110          0.090          0.090          1.050          0.040          0.060           5480            110            110           0.29           0.12           0.12           0.50           0.50           0.00           -999           -999            7.1            2.9            2.9          88.90           0.70           0.70          1.040          0.050          0.080
     WASP-84          0.842          0.036          0.037          0.748          0.015          0.015           5300            100            100          0.000          0.100          0.100           4.10           0.30           0.30          14.36           0.35            8.5            5.5            4.1         88.368          0.050          0.050          0.942          0.022          0.022
     WASP-88          1.450          0.050          0.050           2.08           0.06           0.12           6430            130            130          -0.08           0.12           0.12           8.40           0.80           0.80           -999           -999            3.0            1.3            1.3           88.0            1.5            1.4           1.70           0.07           0.13
     WASP-89          0.920          0.080          0.080          0.880          0.030          0.030           5000            100            100           0.15           0.14           0.14           2.50           0.90           0.90          20.20           0.40           12.5            3.1            1.5          89.40           0.50           0.50          1.040          0.040          0.040
    WASP-94A          1.450          0.090          0.090          1.620          0.050          0.050           6153             75             75           0.26           0.15           0.15           4.20           0.50           0.50           -999           -999           2.70           0.60           0.60          88.70           0.70           0.70          1.720          0.050          0.060
     WASP-95          1.110          0.090          0.090          1.130          0.040          0.080           5830            140            140           0.14           0.16           0.16           3.10           0.60           0.60           -999           -999            5.0            1.8            2.8           88.4            2.1            1.2          1.210          0.060          0.060
     WASP-96          1.060          0.090          0.090          1.050          0.050          0.050           5500            150            150           0.14           0.19           0.19            1.5            1.3            1.3           -999           -999            9.4            2.9            3.3          85.60           0.20           0.20          1.200          0.060          0.060
     WASP-97          1.120          0.060          0.060          1.060          0.040          0.040           5670            110            110           0.23           0.11           0.11           1.10           0.50           0.50           -999           -999            4.8            1.6            2.1           88.0            1.0            1.3          1.130          0.060          0.060
     WASP-98          0.690          0.060          0.060          0.700          0.020          0.020           5550            140            140          -0.60           0.19           0.19           0.50           0.50           0.00           -999           -999           10.5            4.7            2.0         86.300          0.100          0.100          1.100          0.040          0.040
     WASP-99          1.480          0.100          0.100           1.76           0.11           0.11           6150            100            100           0.21           0.15           0.15           6.80           0.50           0.50           -999           -999           3.00           0.50           0.60           88.8            1.1            1.1          1.100          0.050          0.080
    WASP-100          1.570          0.100          0.100           2.00           0.30           0.30           6900            120            120         -0.030          0.100          0.100          12.80           0.80           0.80           -999           -999           1.57           0.20           0.30           82.6            1.7            2.6           1.69           0.29           0.29
    WASP-101          1.340          0.070          0.070          1.290          0.040          0.040           6380            120            120           0.20           0.12           0.12          12.40           0.50           0.50           -999           -999           1.14           0.65           0.70          85.00           0.20           0.20          1.410          0.050          0.050
    WASP-103          1.220          0.036          0.039          1.436          0.031          0.052           6110            160            160           0.06           0.13           0.13          10.60           0.90           0.90           -999           -999            4.0            1.0            1.0           86.3            2.7            2.7          1.528          0.047          0.073
    WASP-104          1.076          0.049          0.049          0.963          0.027          0.027           5450            130            130          0.320          0.090          0.090           0.40           0.70           0.70           -999           -999            3.0            2.0            2.0          83.63           0.25           0.25          1.137          0.037          0.037
    WASP-106          1.192          0.054          0.054          1.393          0.028          0.048           6000            150            150         -0.090          0.090          0.090           6.30           0.70           0.70           -999           -999            7.0            2.0            2.0          89.49           0.64           0.35          1.085          0.028          0.046
    WASP-117          1.126          0.029          0.029          1.170          0.059          0.067           6040             90             90          -0.11           0.14           0.14           1.67           0.24           0.31           -999           -999            4.6            2.0            2.0          89.14           0.30           0.30          1.021          0.065          0.076
       WTS-2          0.820          0.080          0.080          0.750          0.030          0.030           5000            250            250           0.20           0.20           0.30            2.2            1.0            1.0           -999           -999            7.0            6.4            6.5          83.55           0.53           0.53          1.363          0.061          0.061
        XO-1          1.027          0.061          0.057          0.934          0.032          0.037           5750             75             75          0.020          0.080          0.080          1.110          0.067          0.067           -999           -999            1.0            0.9            3.1          88.81           0.30           0.70          1.206          0.042          0.047
        XO-2          0.960          0.050          0.050          0.998          0.033          0.033           5332             57             57          0.430          0.050          0.050          1.070          0.090          0.090           28.6            1.3            7.8            1.3            1.2          87.96           0.34           0.42          1.019          0.031          0.031
        XO-3          1.213          0.066          0.066          1.377          0.083          0.083           6430            100            100         -0.177          0.080          0.080          18.54           0.17           0.17           -999           -999           2.82           0.82           0.58          84.20           0.54           0.54          1.217          0.073          0.073
        XO-4          1.320          0.020          0.020          1.560          0.050          0.050           6400             70             70         -0.040          0.030          0.030           8.80           0.50           0.50           -999           -999           2.10           0.60           0.60           88.7            1.1            1.1          1.340          0.050          0.050
        XO-5          0.880          0.030          0.030          1.080          0.040          0.040           5370             70             70          0.050          0.060          0.060           0.70           0.50           0.50           -999           -999            7.0            7.0            7.0          86.70           0.40           0.40          1.109          0.050          0.050


==> anc/Table8_CDS.txt <==
; Planet              orbit_flag    circ_flag  e_ecc_upp_1sigma  e_ecc_upp_2sigma   ecc          e_ecc_l       e_ecc_r         omega        e_omega_l       e_omega_r          K            e_K_l          e_K_r         slope         e_slope_l      e_slope_r       jit_flag  e_jit_upp_1sigma      jit          e_jit_l        e_jit_r    flag_companion
;                       C/U/E           0/1                                                                                     deg             deg            deg            m/s            m/s            m/s          m/s/day        m/s/day        m/s/day           0/1           m/s            m/s            m/s            m/s
    CoRoT-1b              C              1          0.036           0.16           -999           -999           -999           -999           -999           -999            190             15             15           1.03           0.11           0.12              1            9.1           -999           -999           -999            YDS
    CoRoT-2b              C              1          0.024          0.069           -999           -999           -999           -999           -999           -999            568             22             23           -999           -999           -999              0           -999             40            10.             14            NDS
    CoRoT-3b              C              1          0.016          0.034           -999           -999           -999           -999           -999           -999           2173             25             25           -999           -999           -999              1           26.0           -999           -999           -999            NDS
    CoRoT-4b              U              1           0.14           0.31           -999           -999           -999           -999           -999           -999           62.4            6.7            6.2           -999           -999           -999              1           10.5           -999           -999           -999            NDS
    CoRoT-5b              U              1          0.087           0.19           -999           -999           -999           -999           -999           -999           61.1            4.4            4.5           -999           -999           -999              1            2.7           -999           -999           -999            NDS
    CoRoT-6b              U              1           0.18           0.37           -999           -999           -999           -999           -999           -999            285             23             26           -999           -999           -999              1           15.8           -999           -999           -999            NDS
    CoRoT-8b              U              1           0.19           0.47           -999           -999           -999           -999           -999           -999           27.6            4.7            5.8           -999           -999           -999              1            2.9           -999           -999           -999            NDS
    CoRoT-9b              E              0           -999           -999          0.134          0.034          0.040             41             23             30           39.0            2.4            2.4           -999           -999           -999              1            3.4           -999           -999           -999            NDS
   CoRoT-10b              E              0           -999           -999          0.524          0.018          0.018          217.6            3.2            2.9          297.5            9.4            9.8           -999           -999           -999              1           10.7           -999           -999           -999            NDS
   CoRoT-11b              U              1           0.36           0.53           -999           -999           -999           -999           -999           -999            334             66             71           -999           -999           -999              1           23.3           -999           -999           -999            NDS
   CoRoT-12b              C              1          0.050           0.13           -999           -999           -999           -999           -999           -999          125.1            7.5            7.6           -999           -999           -999              1            6.9           -999           -999           -999            NDS
   CoRoT-13b              U              1          0.067           0.15           -999           -999           -999           -999           -999           -999          160.7            8.4            8.6           -999           -999           -999              1            4.7           -999           -999           -999            NDS
   CoRoT-14b              C              1          0.036          0.076           -999           -999           -999           -999           -999           -999           1193             42             40           -999           -999           -999              1           24.3           -999           -999           -999            NDS
   CoRoT-16b              E              0           -999           -999           0.37           0.12           0.11            161             29             33           62.6            9.9             11           -999           -999           -999              1            7.0           -999           -999           -999            NDS
   CoRoT-17b              U              1          0.081           0.19           -999           -999           -999           -999           -999           -999            308             27             29           -999           -999           -999              1           26.3           -999           -999           -999            NDS
   CoRoT-18b              C              1          0.025          0.061           -999           -999           -999           -999           -999           -999            588             16             16           -999           -999           -999              1           35.0           -999           -999           -999            NDS
   CoRoT-19b              U              1          0.056           0.14           -999           -999           -999           -999           -999           -999          131.5            7.3            7.5           -999           -999           -999              1            6.7           -999           -999           -999            NDS
   CoRoT-20b              E              0           -999           -999          0.575          0.014          0.016           55.8            3.9            4.0            459             15             16           -999           -999           -999              1            9.2           -999           -999           -999            NDS
   CoRoT-21b              U              1           0.39           0.53           -999           -999           -999           -999           -999           -999            296             66             62           -999           -999           -999              1           77.3           -999           -999           -999            NDS
   CoRoT-23b              U              0           -999           -999          0.126          0.060          0.072             56             29             77            378             35             35           -999           -999           -999              1           13.0           -999           -999           -999            NDS
   CoRoT-25b              U              1           0.22           0.54           -999           -999           -999           -999           -999           -999           33.5            6.6            7.4           -999           -999           -999              1           14.0           -999           -999           -999            NDS
   CoRoT-26b              U              1           0.41           0.88           -999           -999           -999           -999           -999           -999             66             13             44           -999           -999           -999              1            8.9           -999           -999           -999            NDS
   CoRoT-27b              C              1          0.034          0.075           -999           -999           -999           -999           -999           -999           1324             51             48           -999           -999           -999              1           14.6           -999           -999           -999            NDS
   CoRoT-28b              U              1          0.071           0.15           -999           -999           -999           -999           -999           -999           56.3            3.8            4.0           -999           -999           -999              1            5.3           -999           -999           -999            NDS
   CoRoT-29b              U              1           0.12           0.25           -999           -999           -999           -999           -999           -999            125             15             14           -999           -999           -999              1            6.3           -999           -999           -999            NDS
    HAT-P-1b              C              1          0.011          0.044           -999           -999           -999           -999           -999           -999           59.5            1.2            1.2           -999           -999           -999              0           -999            4.5            1.3            1.6            NDS
    HAT-P-2b              E              0           -999           -999        0.50833        0.00075        0.00082         186.96           0.88           0.87          938.1            9.9           10.0           -999           -999           -999              0           -999           34.9            9.3           11.0           CURV
    HAT-P-3b              C              1          0.010          0.022           -999           -999           -999           -999           -999           -999           90.3            1.3            1.3           -999           -999           -999              0           -999            4.0            1.2            1.7            NDS
    HAT-P-4b              C              1         0.0073          0.032           -999           -999           -999           -999           -999           -999           78.6            2.3            2.4         0.0223         0.0033         0.0034              0           -999            9.7            1.4            1.9            YDS
    HAT-P-5b              U              1          0.072           0.18           -999           -999           -999           -999           -999           -999            135             12             13           -999           -999           -999              1           18.9           -999           -999           -999            NDS
    HAT-P-6b              C              1          0.044          0.065           -999           -999           -999           -999           -999           -999          120.7            2.2            2.3           -999           -999           -999              0           -999            6.9            1.6            1.9            NDS
    HAT-P-7b              C              1          0.004          0.012           -999           -999           -999           -999           -999           -999          211.9            1.5            1.6         0.0714         0.0037         0.0035              0           -999           13.6            1.4            1.7            YDS
    HAT-P-8b              C              1         0.0060          0.022           -999           -999           -999           -999           -999           -999          160.4            2.5            2.4           -999           -999           -999              0           -999            7.8            1.9            2.3            NDS
    HAT-P-9b              U              1           0.16           0.33           -999           -999           -999           -999           -999           -999           84.6            8.9            8.9           -999           -999           -999              1            6.3           -999           -999           -999            NDS
   HAT-P-12b              C              1          0.035          0.069           -999           -999           -999           -999           -999           -999           35.4            1.5            1.5           -999           -999           -999              0           -999           3.96           0.86            1.0            NDS
   HAT-P-13b              C              1          0.013          0.022           -999           -999           -999           -999           -999           -999          105.7            1.0            1.0         0.0511         0.0017         0.0017              0           -999           5.87           0.56           0.66        YDS/PLC
   HAT-P-14b              E              0           -999           -999         0.1074         0.0079         0.0076          106.1            2.5            2.6          225.8            2.0            2.1           -999           -999           -999              0           -999           10.7            2.2            2.8            NDS
   HAT-P-15b              E              0           -999           -999          0.200          0.028          0.026          262.5            2.9            2.4          181.2            5.0            5.1           -999           -999           -999              0           -999           18.5            2.4            3.0            NDS
   HAT-P-16b              E              0           -999           -999         0.0462         0.0024         0.0027          213.0            5.4            5.1          534.6            1.8            1.8           -999           -999           -999              1            1.9           -999           -999           -999            NDS
   HAT-P-17b              E              0           -999           -999         0.3417         0.0036         0.0036          200.5            1.3            1.3          59.09           0.65           0.65           -999           -999           -999              0           -999            1.4            0.5            0.5            PLC
   HAT-P-18b              U              1          0.087           0.16           -999           -999           -999           -999           -999           -999           27.5            2.5            2.5           -999           -999           -999              0           -999           16.6            2.1            2.6            NDS
   HAT-P-19b              C              1          0.024           0.10           -999           -999           -999           -999           -999           -999           40.8            1.8            1.9          0.440          0.061          0.061              0           -999            9.8            2.0            2.7            YDS
   HAT-P-20b              E              0           -999           -999         0.0158         0.0018         0.0023          324.2            8.9             12         1249.7            4.1            4.2           -999           -999           -999              0           -999           15.5            2.9            3.7            NDS
   HAT-P-21b              E              0           -999           -999          0.217          0.010          0.010          305.8            1.9            2.1          533.8            6.1            6.1           -999           -999           -999              0           -999           30.2            5.5            6.9            NDS
   HAT-P-22b              C              1         0.0020         0.0039           -999           -999           -999           -999           -999           -999         316.49           0.60           0.60           -999           -999           -999              0           -999           1.15           0.29           0.32           CURV
   HAT-P-23b              U              1          0.052           0.16           -999           -999           -999           -999           -999           -999            346             20             21           -999           -999           -999              0           -999           46.5            8.8             13            NDS
   HAT-P-24b              C              1          0.038          0.070           -999           -999           -999           -999           -999           -999           87.4            3.0            3.1           -999           -999           -999              0           -999           10.3            2.5            3.0            NDS
   HAT-P-25b              C              1          0.033          0.077           -999           -999           -999           -999           -999           -999           74.3            2.5            2.4           -999           -999           -999              0           -999            3.9            1.8            2.5            NDS
   HAT-P-27b              C              1          0.028          0.066           -999           -999           -999           -999           -999           -999           90.9            2.1            2.1           -999           -999           -999              0           -999            6.9            1.6            2.7            NDS
   HAT-P-28b              C              1          0.039          0.088           -999           -999           -999           -999           -999           -999           85.9            4.4            4.0           -999           -999           -999              0           -999           12.2            4.1            6.9            NDS
   HAT-P-29b              E              0           -999           -999          0.104          0.018          0.021            159             16             20           68.0            3.0            3.0           -999           -999           -999              0           -999           27.1            8.3            7.9           CURV
   HAT-P-30b              C              1          0.016          0.031           -999           -999           -999           -999           -999           -999           92.4            1.6            1.6           -999           -999           -999              0           -999            2.8            1.2            1.4            NDS
   HAT-P-31b              E              0           -999           -999         0.2617         0.0095         0.0093          276.3            1.3            1.2          232.8            2.5            2.5           -999           -999           -999              0           -999            7.4            1.8            2.5            NDS
   HAT-P-32b              C              1          0.044           0.31           -999           -999           -999           -999           -999           -999            108             18             18         -0.094          0.023          0.023              0           -999           63.2            8.5           10.0            YDS
   HAT-P-33b              U              1           0.22           0.53           -999           -999           -999           -999           -999           -999             73             14             16           -999           -999           -999              0           -999           51.1            6.8            8.9            NDS
   HAT-P-34b              E              0           -999           -999          0.432          0.027          0.029           21.9            5.6            5.2            343             19             19           -999           -999           -999              0           -999           52.3            9.2             13            NDS
   HAT-P-35b              C              1          0.020          0.056           -999           -999           -999           -999           -999           -999          120.9            2.1            2.2           -999           -999           -999              0           -999            4.2            1.9            2.8            NDS
   HAT-P-36b              U              1          0.059           0.11           -999           -999           -999           -999           -999           -999            336             15             15           -999           -999           -999              0           -999           37.5            9.0             13            NDS
   HAT-P-37b              U              1           0.14           0.26           -999           -999           -999           -999           -999           -999            184             17             16           -999           -999           -999              0           -999             28            10.             12            NDS
   HAT-P-38b              U              1          0.055           0.17           -999           -999           -999           -999           -999           -999           35.3            2.3            2.4           -999           -999           -999              1            2.1           -999           -999           -999            NDS
   HAT-P-39b              U              1           0.17           0.52           -999           -999           -999           -999           -999           -999             64             11             13           -999           -999           -999              0           -999           46.3            6.1            7.7            NDS
   HAT-P-40b              U              1           0.12           0.19           -999           -999           -999           -999           -999           -999           55.5            2.7            2.8           -999           -999           -999              0           -999            4.8            1.6            2.1            NDS
   HAT-P-41b              U              1           0.22           0.40           -999           -999           -999           -999           -999           -999             96             11             13           -999           -999           -999              0           -999           33.5            7.4            10.            NDS
   HAT-P-42b              U              1           0.11           0.27           -999           -999           -999           -999           -999           -999             97             14             14           -999           -999           -999              1           33.4           -999           -999           -999            NDS
   HAT-P-43b              U              1           0.21           0.96           -999           -999           -999           -999           -999           -999             93             16             42           -999           -999           -999              1           13.4           -999           -999           -999            NDS
   HAT-P-45b              U              1           0.11           0.37           -999           -999           -999           -999           -999           -999            106             14             17           -999           -999           -999              0           -999           29.3            7.1             11            NDS
   HAT-P-49b              U              1           0.12           0.25           -999           -999           -999           -999           -999           -999            195             23             24           -999           -999           -999              0           -999             93             27             45            NDS
   HAT-P-50b              U              1          0.084           0.14           -999           -999           -999           -999           -999           -999          162.5            6.2            6.3           -999           -999           -999              1           10.7           -999           -999           -999            NDS
   HAT-P-51b              U              1          0.070           0.14           -999           -999           -999           -999           -999           -999           39.8            2.4            2.1           -999           -999           -999              0           -999            4.7            2.1            3.2            NDS
   HAT-P-52b              C              1          0.030          0.082           -999           -999           -999           -999           -999           -999          128.2            5.7            5.6           -999           -999           -999              0           -999            8.9            3.3            5.6            NDS
   HAT-P-53b              U              1          0.085          0.145           -999           -999           -999           -999           -999           -999          227.2            3.6            4.5           -999           -999           -999              1            5.7           -999           -999           -999            NDS
   HAT-P-54b              U              1           0.66           0.96           -999           -999           -999           -999           -999           -999            167             35            890           -999           -999           -999              0           -999             53             13             17            NDS
   HAT-P-55b              U              1           0.17           0.26           -999           -999           -999           -999           -999           -999           77.5            6.6            6.8           -999           -999           -999              0           -999           21.1            9.6             13            NDS
   HAT-P-56b              U              1           0.29           0.53           -999           -999           -999           -999           -999           -999            240             37             54           -6.4            1.5            1.6              1           12.2           -999           -999           -999            YDS
     HATS-1b              U              1          0.082           0.26           -999           -999           -999           -999           -999           -999            238             23             26           -999           -999           -999              1            6.3           -999           -999           -999            NDS
     HATS-2b              U              1           0.29           0.46           -999           -999           -999           -999           -999           -999            329             51             59           -999           -999           -999              1           22.6           -999           -999           -999            NDS
     HATS-3b              U              0           -999           -999           0.23           0.10           0.19            155             34             54            135             20             20           -999           -999           -999              0           -999             56             21             29            NDS
     HATS-4b              C              1          0.024          0.060           -999           -999           -999           -999           -999           -999          194.2            6.2            5.1           -999           -999           -999              0           -999            9.5            3.3            4.7            NDS
     HATS-5b              C              1          0.044           0.12           -999           -999           -999           -999           -999           -999           30.0            1.7            1.6           -999           -999           -999              1            3.3           -999           -999           -999            NDS
     HATS-7b              U              1           0.12           0.34           -999           -999           -999           -999           -999           -999           19.1            2.0            2.2           -999           -999           -999              1            3.4           -999           -999           -999            NDS
     HATS-8b              U              1           0.25           0.76           -999           -999           -999           -999           -999           -999           19.2            3.3            5.2           -999           -999           -999              1            2.7           -999           -999           -999            NDS
     HATS-9b              U              1          0.075           0.16           -999           -999           -999           -999           -999           -999          132.3            5.3            5.5           -999           -999           -999              1            7.1           -999           -999           -999            NDS
    HATS-10b              U              1           0.28           0.52           -999           -999           -999           -999           -999           -999             79             16             22           -999           -999           -999              1            4.7           -999           -999           -999            NDS
    HATS-13b              U              1           0.22           0.41           -999           -999           -999           -999           -999           -999             89             14             19           -999           -999           -999              1            6.0           -999           -999           -999            NDS
    HATS-14b              U              1           0.11           0.26           -999           -999           -999           -999           -999           -999            159             14             14           -999           -999           -999              1            5.5           -999           -999           -999            NDS
  HD-149026b              C              1          0.013          0.098           -999           -999           -999           -999           -999           -999           37.9            1.3            1.8           -999           -999           -999              0           -999           5.04           0.55           0.85            NDS
   HD-17156b              E              0           -999           -999         0.6703         0.0013         0.0014         121.32           0.20           0.20         271.56           0.63           0.62           -999           -999           -999              0           -999           2.33           0.28           0.32            NDS
  HD-189733b              C              1         0.0039          0.011           -999           -999           -999           -999           -999           -999          201.3            1.6            1.6           -999           -999           -999              0           -999           8.82           0.78           0.91            NDS
  HD-209458b              C              1         0.0081          0.022           -999           -999           -999           -999           -999           -999          84.27           0.70           0.69           -999           -999           -999              0           -999           3.40           0.59           0.62            NDS
   HD-80606b              E              0           -999           -999        0.93226        0.00069        0.00064         301.03           0.19           0.20          474.9            2.7            2.5           -999           -999           -999              0           -999           1.85           0.41           0.64            NDS
    KELT-2Ab              U              1          0.081           0.15           -999           -999           -999           -999           -999           -999          162.3            8.6            8.9           -999           -999           -999              1            9.3           -999           -999           -999            NDS
     KELT-3b              C              1          0.035          0.072           -999           -999           -999           -999           -999           -999          182.3            4.7            5.2           -999           -999           -999              1            9.1           -999           -999           -999            NDS
      KELT-6              C              1          0.036          0.058           -999           -999           -999           -999           -999           -999           41.8            1.1            1.1           -999           -999           -999              0           -999            2.2            1.1            1.1            NDS
     KELT-8b              C              1          0.047           0.13           -999           -999           -999           -999           -999           -999          104.2            5.3            5.2           -999           -999           -999              1            8.0           -999           -999           -999            NDS
   Kepler-5b              C              1          0.043          0.099           -999           -999           -999           -999           -999           -999          228.7            8.8            8.8           -999           -999           -999              0           -999           17.4            5.3            8.5            NDS
   Kepler-6b              U              1          0.060           0.11           -999           -999           -999           -999           -999           -999           81.7            3.4            3.3           -999           -999           -999              1            3.7           -999           -999           -999            NDS
   Kepler-7b              C              1          0.026           0.13           -999           -999           -999           -999           -999           -999           42.6            4.4            4.3           -999           -999           -999              1            3.5           -999           -999           -999            NDS
   Kepler-8b              U              1           0.18           0.50           -999           -999           -999           -999           -999           -999             67             16             16           -999           -999           -999              1           27.9           -999           -999           -999            NDS
  Kepler-12b              C              1          0.021           0.13           -999           -999           -999           -999           -999           -999           48.3            4.3            4.3           -999           -999           -999              1           10.2           -999           -999           -999            NDS
  Kepler-15b              U              1          0.068           0.16           -999           -999           -999           -999           -999           -999           75.0            5.1            5.2           -999           -999           -999              1            5.0           -999           -999           -999            NDS
  Kepler-17b              C              1          0.020          0.057           -999           -999           -999           -999           -999           -999            398             12             12           -999           -999           -999              1           11.0           -999           -999           -999            NDS
  Kepler-39b              U              0           -999           -999          0.111          0.052          0.045             98             12             17           1256             56             57           -999           -999           -999              0           -999             86             36             50            NDS
  Kepler-40b              U              1           0.15           0.30           -999           -999           -999           -999           -999           -999            174             22             25           -999           -999           -999              1           20.3           -999           -999           -999            NDS
  Kepler-41b              U              1           0.21           0.35           -999           -999           -999           -999           -999           -999             86             10             10           -999           -999           -999              1            9.0           -999           -999           -999            NDS
  Kepler-43b              C              1          0.028          0.049           -999           -999           -999           -999           -999           -999          374.5            6.9            6.9           -999           -999           -999              0           -999           25.3            6.9            8.8            NDS
  Kepler-44b              U              1           0.07           0.20           -999           -999           -999           -999           -999           -999            125             11             11           -999           -999           -999              1            6.2           -999           -999           -999            NDS
  Kepler-45b              U              0           -999           -999          0.186          0.088           0.11            242             32             16            107             13             14           -999           -999           -999              0           -999           27.6            7.9            10.            NDS
  Kepler-74b              U              0           -999           -999           0.27           0.13           0.12             60             31             42           59.4            7.6            7.8           -999           -999           -999              1            6.9           -999           -999           -999            NDS
  Kepler-75b              E              0           -999           -999         0.5704         0.0094         0.0093           63.5            1.4            1.5           1285             24             22           -999           -999           -999              1            7.4           -999           -999           -999            NDS
  Kepler-76b              U              1          0.078           0.17           -999           -999           -999           -999           -999           -999            307             22             23           -999           -999           -999              1           15.2           -999           -999           -999            NDS
  Kepler-77b              U              1          0.079           0.19           -999           -999           -999           -999           -999           -999           71.9            5.3            5.3           -999           -999           -999              1            6.1           -999           -999           -999            NDS
 Kepler-412b              U              1          0.076           0.28           -999           -999           -999           -999           -999           -999          140.7            8.1            8.1           -999           -999           -999              1            6.0           -999           -999           -999            NDS
 Kepler-419b              E              0           -999           -999          0.800          0.097          0.087           97.8           11.1           18.5            179             31             43           -999           -999           -999              0           -999             58             14             10           CURV
 Kepler-422b              U              1           0.55           0.94           -999           -999           -999           -999           -999           -999             46             13             49           -999           -999           -999              0           -999           24.5            6.7            8.5            NDS
 Kepler-423b              U              1          0.079           0.17           -999           -999           -999           -999           -999           -999           99.3            9.8            9.3           -999           -999           -999              0           -999           27.0            7.5            9.2            NDS
 Kepler-424b              U              1          0.076           0.18           -999           -999           -999           -999           -999           -999            146             12             12           -999           -999           -999              1           10.9           -999           -999           -999            PLC
 Kepler-425b              U              1           0.20           0.43           -999           -999           -999           -999           -999           -999           31.7            6.3            6.5           -999           -999           -999              1            8.5           -999           -999           -999            NDS
 Kepler-426b              U              1           0.12           0.32           -999           -999           -999           -999           -999           -999           49.6            8.3            8.6           -999           -999           -999              1            4.5           -999           -999           -999            NDS
 Kepler-427b              U              1           0.27           0.46           -999           -999           -999           -999           -999           -999           29.3            4.9            5.0           -999           -999           -999              1            3.2           -999           -999           -999            NDS
 Kepler-428b              U              1           0.11           0.33           -999           -999           -999           -999           -999           -999            189             17             19           -999           -999           -999              1            9.4           -999           -999           -999            NDS
 Kepler-432b              E              0           -999           -999         0.4775         0.0073         0.0073          68.64           1.05           1.05           29.1           0.33           0.33           -999           -999           -999              1            3.5           -999           -999           -999            PLC
 Kepler-433b              U              0           -999           -999          0.124          0.057          0.064             65             41            260            258             34             33          -1.42           0.42           0.43              1           16.5           -999           -999           -999            YDS
 Kepler-434b              U              1           0.13           0.20           -999           -999           -999           -999           -999           -999            232             20             19           -999           -999           -999              1            8.7           -999           -999           -999            NDS
 Kepler-435b              U              1           0.18           0.39           -999           -999           -999           -999           -999           -999           64.2            9.0            9.0          0.111          0.021          0.021              1            5.2           -999           -999           -999            YDS
 OGLE-TR-10b              U              1           0.82           0.99           -999           -999           -999           -999           -999           -999            134             50            530           -999           -999           -999              1           39.2           -999           -999           -999            NDS
 OGLE-TR-56b              U              1           0.61           0.97           -999           -999           -999           -999           -999           -999            313             69           1100           -999           -999           -999              1           31.7           -999           -999           -999            NDS
OGLE-TR-111b              U              1           0.54           0.96           -999           -999           -999           -999           -999           -999             91             29            170           -999           -999           -999              1           20.4           -999           -999           -999            NDS
OGLE-TR-113b              U              1           0.15           0.27           -999           -999           -999           -999           -999           -999            294             33             31           -999           -999           -999              1           37.7           -999           -999           -999            NDS
OGLE-TR-132b              U              1           0.60           0.95           -999           -999           -999           -999           -999           -999            216             70            960           -999           -999           -999              1           32.7           -999           -999           -999            NDS
OGLE-TR-182b              U              1           0.27           0.76           -999           -999           -999           -999           -999           -999            128             23             31           -999           -999           -999              1           14.0           -999           -999           -999            NDS
OGLE-TR-211b              U              1           0.58           0.98           -999           -999           -999           -999           -999           -999             84             40             81           -999           -999           -999              0           -999             92             19             24            NDS
    Qatar-1b              C              1          0.012          0.048           -999           -999           -999           -999           -999           -999          264.7            5.2            5.0           -999           -999           -999              0           -999           10.0            3.5            4.6            NDS
    Qatar-2b              C              1          0.011          0.020           -999           -999           -999           -999           -999           -999          554.1            5.8            6.0           -999           -999           -999              0           -999           22.0            4.5            4.7            NDS
     TrES-1b              C              1          0.012          0.041           -999           -999           -999           -999           -999           -999          106.7            2.8            2.9           -999           -999           -999              0           -999            6.2            1.6            2.1            NDS
     TrES-2b              C              1         0.0030          0.012           -999           -999           -999           -999           -999           -999          183.0            1.5            1.5           -999           -999           -999              1            2.3           -999           -999           -999            NDS
     TrES-3b              C              1          0.043          0.065           -999           -999           -999           -999           -999           -999          348.5            4.9            8.6           -999           -999           -999              1           12.5           -999           -999           -999            NDS
     TrES-4b              C              1          0.015          0.069           -999           -999           -999           -999           -999           -999           51.4            3.1            3.2           -999           -999           -999              0           -999           14.0            4.0            6.7            NDS
     TrES-5b              C              1          0.030          0.062           -999           -999           -999           -999           -999           -999            343             12             12           -999           -999           -999              1            7.4           -999           -999           -999            NDS
     WASP-1b              C              1          0.013          0.038           -999           -999           -999           -999           -999           -999          118.7            2.0            1.9           -999           -999           -999              0           -999            4.2            1.8            2.1            NDS
     WASP-2b              C              1          0.013          0.024           -999           -999           -999           -999           -999           -999          156.5            1.3            1.3           -999           -999           -999              1            3.7           -999           -999           -999            NDS
     WASP-3b              C              1         0.0058          0.029           -999           -999           -999           -999           -999           -999          266.7            9.1            9.4           -999           -999           -999              0           -999           17.6            4.3            5.9            NDS
     WASP-4b              C              1         0.0033          0.013           -999           -999           -999           -999           -999           -999          232.7            2.2            2.5           -999           -999           -999              0           -999           11.0            1.9            2.5            NDS
     WASP-5b              C              1          0.012          0.026           -999           -999           -999           -999           -999           -999          268.2            4.2            4.6           -999           -999           -999              0           -999           10.9            2.5            3.6            NDS
     WASP-6b              U              1          0.070           0.12           -999           -999           -999           -999           -999           -999           71.6            2.6            2.4           -999           -999           -999              0           -999            6.0            1.9            2.1            NDS
     WASP-7b              C              1          0.049           0.11           -999           -999           -999           -999           -999           -999          109.4            8.1            8.3           -999           -999           -999              0           -999           35.1            6.8            9.6            NDS
     WASP-8b              E              0           -999           -999         0.3057        0.00046        0.00046         274.21           0.33           0.33         221.65           1.39           1.39           -999           -999           -999              0           -999            2.6            0.9            1.5            PLC
    WASP-10b              E              0           -999           -999         0.0601         0.0046         0.0064          151.9            8.8           11.0           543.            10.            10.         -0.088          0.024          0.021              0           -999           15.0            4.7            7.9            YDS
    WASP-11b              C              1          0.030          0.055           -999           -999           -999           -999           -999           -999           80.6            1.7            1.8        -0.0199         0.0030         0.0027              0           -999            7.0            1.6            2.2            YDS
    WASP-12b              C              1          0.020          0.034           -999           -999           -999           -999           -999           -999          219.9            2.1            2.2           -999           -999           -999              0           -999            9.1            1.3            1.8            NDS
    WASP-13b              C              1          0.016          0.033           -999           -999           -999           -999           -999           -999          56.89           0.93           0.89           -999           -999           -999              1            1.7           -999           -999           -999            NDS
    WASP-14b              E              0           -999           -999         0.0782         0.0012         0.0014         251.61           0.41           0.41          984.2            1.4            1.4           -999           -999           -999              0           -999            5.6            1.4            2.0            NDS
    WASP-15b              U              1          0.055           0.14           -999           -999           -999           -999           -999           -999           63.5            4.6            4.2           -999           -999           -999              1            8.7           -999           -999           -999            NDS
    WASP-16b              C              1          0.018          0.025           -999           -999           -999           -999           -999           -999          123.8            1.1            1.0           -999           -999           -999              1            2.4           -999           -999           -999            NDS
    WASP-17b              C              1          0.020          0.075           -999           -999           -999           -999           -999           -999           56.0            4.0            4.1           -999           -999           -999              0           -999           12.7            5.3            8.4            NDS
    WASP-18b              E              0           -999           -999         0.0076         0.0010         0.0010          268.7            2.7            2.9         1817.3            2.3            2.3           -999           -999           -999              1            3.5           -999           -999           -999            NDS
    WASP-19b              C              1         0.0061          0.015           -999           -999           -999           -999           -999           -999          257.9            2.9            2.9           -999           -999           -999              0           -999            8.5            2.1            2.4            NDS
    WASP-20b              C              1          0.039          0.096           -999           -999           -999           -999           -999           -999           32.9            1.8            1.8           -999           -999           -999              0           -999           7.07           0.97            1.2            NDS
    WASP-21b              C              1          0.048          0.080           -999           -999           -999           -999           -999           -999           36.9            1.4            1.4           -999           -999           -999              0           -999            3.9            1.4            1.6            NDS
    WASP-22b              C              1          0.021          0.048           -999           -999           -999           -999           -999           -999           71.0            1.7            1.7          0.072          0.012          0.015              0           -999           10.6            3.4            5.2            YDS
    WASP-23b              U              1          0.065           0.11           -999           -999           -999           -999           -999           -999          147.4            3.9            3.8           -999           -999           -999              1            5.3           -999           -999           -999            NDS
    WASP-24b              C              1         0.0046          0.017           -999           -999           -999           -999           -999           -999          147.7            2.0            2.0           -999           -999           -999              1            4.2           -999           -999           -999            NDS
    WASP-25b              U              1          0.083           0.18           -999           -999           -999           -999           -999           -999           75.2            5.1            5.4           -999           -999           -999              0           -999           15.5            3.8            4.2            NDS
    WASP-26b              C              1         0.0039          0.015           -999           -999           -999           -999           -999           -999          138.2            1.2            1.2           -999           -999           -999              1            1.5           -999           -999           -999            NDS
    WASP-28b              U              1          0.058           0.11           -999           -999           -999           -999           -999           -999          120.8            4.7            4.5           -999           -999           -999              1            2.6           -999           -999           -999            NDS
    WASP-29b              U              1          0.059           0.15           -999           -999           -999           -999           -999           -999           36.0            3.1            3.2           -999           -999           -999              1            2.9           -999           -999           -999            NDS
    WASP-31b              C              1          0.047          0.097           -999           -999           -999           -999           -999           -999           59.4            2.9            2.8           -999           -999           -999              1            2.4           -999           -999           -999            NDS
    WASP-32b              C              1         0.0040         0.0088           -999           -999           -999           -999           -999           -999          483.5            2.7            2.6           -999           -999           -999              0           -999            9.6            3.0            4.2            NDS
    WASP-34b              C              1          0.024          0.052           -999           -999           -999           -999           -999           -999           72.0            1.9            1.9           -999           -999           -999              0           -999            6.7            1.5            1.8           CURV
    WASP-35b              C              1          0.028          0.050           -999           -999           -999           -999           -999           -999           92.8            1.8            1.9           -999           -999           -999              1            2.2           -999           -999           -999            NDS
    WASP-36b              C              1          0.019          0.041           -999           -999           -999           -999           -999           -999          391.5            8.4            8.5           -999           -999           -999              1            5.3           -999           -999           -999            NDS
    WASP-37b              U              1          0.052          0.091           -999           -999           -999           -999           -999           -999            241             11             12           -999           -999           -999              1            7.9           -999           -999           -999            NDS
    WASP-38b              E              0           -999           -999         0.0278         0.0028         0.0030          340.6            9.1            9.1          246.6            1.2            1.2           -999           -999           -999              0           -999            7.3            1.4            1.9            NDS
    WASP-39b              C              1          0.048           0.33           -999           -999           -999           -999           -999           -999           36.9            5.3            6.0           -999           -999           -999              1            6.6           -999           -999           -999            NDS
    WASP-41b              U              1           0.12           0.22           -999           -999           -999           -999           -999           -999          139.2            9.1            9.2           -999           -999           -999              0           -999           22.8            3.8            4.8            NDS
    WASP-42b              E              0           -999           -999          0.062          0.011          0.013            159             22             27           64.9            1.6            1.6           -999           -999           -999              1            1.5           -999           -999           -999            NDS
    WASP-43b              C              1         0.0062          0.016           -999           -999           -999           -999           -999           -999          551.7            4.7            4.7           -999           -999           -999              0           -999           12.5            2.6            3.1            NDS
    WASP-44b              U              1          0.068           0.17           -999           -999           -999           -999           -999           -999            140            10.             12           -999           -999           -999              1            5.8           -999           -999           -999            NDS
    WASP-45b              C              1          0.043           0.10           -999           -999           -999           -999           -999           -999          148.2            4.6            4.4           -999           -999           -999              1            3.2           -999           -999           -999            NDS
    WASP-46b              C              1          0.022          0.055           -999           -999           -999           -999           -999           -999          386.0           10.0           10.0           -999           -999           -999              1           13.9           -999           -999           -999            NDS
    WASP-48b              C              1          0.014          0.064           -999           -999           -999           -999           -999           -999          142.6            4.7            4.8           -999           -999           -999              1            4.2           -999           -999           -999            NDS
    WASP-49b              C              1          0.026          0.058           -999           -999           -999           -999           -999           -999           60.0            2.5            2.4           -999           -999           -999              1            4.2           -999           -999           -999            NDS
    WASP-50b              C              1          0.022          0.041           -999           -999           -999           -999           -999           -999          255.6            3.6            3.5           -999           -999           -999              0           -999           10.5            2.8            4.1            NDS
    WASP-52b              U              1          0.092           0.15           -999           -999           -999           -999           -999           -999           85.0            3.5            3.4           -999           -999           -999              1            8.4           -999           -999           -999            NDS
    WASP-54b              U              1          0.060          0.091           -999           -999           -999           -999           -999           -999           70.0            1.6            1.7           -999           -999           -999              0           -999            4.4            1.2            1.6            NDS
    WASP-55b              U              1          0.056           0.13           -999           -999           -999           -999           -999           -999           70.1            4.8            5.2           -999           -999           -999              1            6.3           -999           -999           -999            NDS
    WASP-56b              U              1          0.082           0.17           -999           -999           -999           -999           -999           -999           68.7            4.3            4.5           -999           -999           -999              1            3.5           -999           -999           -999            NDS
    WASP-57b              U              1          0.059           0.12           -999           -999           -999           -999           -999           -999          100.3            7.5            7.1           -999           -999           -999              1            8.7           -999           -999           -999            NDS
    WASP-58b              C              1          0.044          0.096           -999           -999           -999           -999           -999           -999          111.2            4.5            4.3           -999           -999           -999              1            3.7           -999           -999           -999            NDS
    WASP-59b              U              0           -999           -999          0.101          0.048          0.046             75             17             14          109.6            4.8            4.7           -999           -999           -999              1            5.1           -999           -999           -999            NDS
    WASP-60b              U              1          0.064           0.14           -999           -999           -999           -999           -999           -999           60.1            5.5            5.4           -999           -999           -999              0           -999           16.6            4.7            5.0            NDS
    WASP-61b              U              1          0.074           0.16           -999           -999           -999           -999           -999           -999            234             18             17           -999           -999           -999              1           10.7           -999           -999           -999            NDS
    WASP-62b              U              1          0.075           0.14           -999           -999           -999           -999           -999           -999           60.8            4.3            4.3           -999           -999           -999              0           -999           10.7            3.2            3.5            NDS
    WASP-63b              U              1          0.086           0.17           -999           -999           -999           -999           -999           -999           39.6            3.3            3.3           -999           -999           -999              0           -999            8.6            2.3            2.8            NDS
    WASP-64b              U              1          0.054           0.12           -999           -999           -999           -999           -999           -999            213             12             12           -999           -999           -999              1            4.6           -999           -999           -999            NDS
    WASP-65b              C              1          0.016          0.037           -999           -999           -999           -999           -999           -999          248.4            5.0            5.0           -999           -999           -999              1            5.1           -999           -999           -999            NDS
    WASP-66b              C              1          0.046           0.10           -999           -999           -999           -999           -999           -999            253             12             11           -999           -999           -999              1           14.8           -999           -999           -999            NDS
    WASP-67b              C              1          0.015          0.084           -999           -999           -999           -999           -999           -999           56.1            4.5            4.4           -999           -999           -999              1            3.4           -999           -999           -999            NDS
    WASP-68b              C              1          0.023          0.041           -999           -999           -999           -999           -999           -999           97.9            1.9            2.0         0.0389         0.0057         0.0054              0           -999            7.0            1.3            1.4            YDS
    WASP-69b              U              1           0.11           0.23           -999           -999           -999           -999           -999           -999           36.9            3.3            3.1           -999           -999           -999              0           -999           10.9            1.7            2.2            NDS
   WASP-70Ab              U              1          0.053           0.10           -999           -999           -999           -999           -999           -999           73.3            2.4            2.7           -999           -999           -999              0           -999            7.3            3.4            5.2            NDS
    WASP-71b              C              1          0.019          0.035           -999           -999           -999           -999           -999           -999          234.3            4.1            4.2           -999           -999           -999              1            3.4           -999           -999           -999            NDS
    WASP-72b              C              1          0.017          0.038           -999           -999           -999           -999           -999           -999          178.8            4.6            4.3           -999           -999           -999              1            8.9           -999           -999           -999            NDS
    WASP-73b              C              1          0.017          0.043           -999           -999           -999           -999           -999           -999          196.3            4.3            4.3           -999           -999           -999              0           -999            9.8            3.0            3.5            NDS
    WASP-74b              C              1          0.030          0.073           -999           -999           -999           -999           -999           -999          113.0            3.6            3.7           -999           -999           -999              0           -999           12.2            2.1            2.7            NDS
    WASP-75b              U              1          0.056           0.11           -999           -999           -999           -999           -999           -999          146.6            4.9            5.1           -999           -999           -999              1            7.6           -999           -999           -999            NDS
   WASP-77Ab              C              1         0.0075          0.014           -999           -999           -999           -999           -999           -999          322.9            2.3            2.6           -999           -999           -999              1            4.1           -999           -999           -999            NDS
    WASP-78b              U              1          0.092           0.17           -999           -999           -999           -999           -999           -999          113.6            9.6            9.3           -999           -999           -999              1            4.9           -999           -999           -999            NDS
    WASP-79b              U              1          0.066           0.14           -999           -999           -999           -999           -999           -999           88.1            8.0            7.8           -999           -999           -999              1            8.5           -999           -999           -999            NDS
    WASP-80b              C              1          0.020          0.046           -999           -999           -999           -999           -999           -999          110.0            3.4            3.4           -999           -999           -999              1            2.9           -999           -999           -999            NDS
    WASP-83b              U              1           0.12           0.22           -999           -999           -999           -999           -999           -999           34.2            3.5            3.5           -999           -999           -999              1            2.7           -999           -999           -999            NDS
    WASP-84b              U              1          0.077           0.14           -999           -999           -999           -999           -999           -999           77.7            4.9            4.9           -999           -999           -999              0           -999           13.8            2.7            3.3            NDS
    WASP-88b              U              1           0.13           0.29           -999           -999           -999           -999           -999           -999           53.3            6.9            7.5           -999           -999           -999              1           16.5           -999           -999           -999            NDS
    WASP-89b              E              0           -999           -999         0.1928         0.0094          0.010           27.9            3.9            3.6            847             13             14           -999           -999           -999              1            6.0           -999           -999           -999            NDS
   WASP-94Ab              U              1          0.064           0.12           -999           -999           -999           -999           -999           -999           45.9            2.9            2.9           -999           -999           -999              0           -999            8.2            1.9            2.0            NDS
    WASP-95b              C              1          0.018          0.045           -999           -999           -999           -999           -999           -999          175.5            4.5            4.1           -999           -999           -999              0           -999           10.6            2.5            3.4            NDS
    WASP-96b              U              1           0.11           0.20           -999           -999           -999           -999           -999           -999           64.0            4.8            5.3           -999           -999           -999              1            4.2           -999           -999           -999            NDS
    WASP-97b              C              1          0.019          0.047           -999           -999           -999           -999           -999           -999          195.5            4.6            4.8           -999           -999           -999              0           -999            9.2            2.6            3.8            NDS
    WASP-98b              U              1          0.070           0.14           -999           -999           -999           -999           -999           -999            154             12             11           -999           -999           -999              1            6.3           -999           -999           -999            NDS
    WASP-99b              C              1          0.010          0.025           -999           -999           -999           -999           -999           -999          244.5            3.6            3.4          0.172          0.037          0.038              0           -999            9.5            2.4            2.7            YDS
   WASP-100b              C              1          0.044          0.091           -999           -999           -999           -999           -999           -999          211.6            8.2            8.6           -999           -999           -999              1            6.4           -999           -999           -999            NDS
   WASP-101b              U              1          0.068           0.16           -999           -999           -999           -999           -999           -999           54.3            4.9            4.9           -999           -999           -999              1            7.0           -999           -999           -999            NDS
   WASP-103b              U              1           0.15           0.24           -999           -999           -999           -999           -999           -999            268             15             15           -999           -999           -999              1            7.7           -999           -999           -999            NDS
   WASP-104b              C              1          0.015          0.036           -999           -999           -999           -999           -999           -999          202.0            4.6            5.0           -999           -999           -999              1            5.5           -999           -999           -999            NDS
   WASP-106b              C              1          0.046          0.088           -999           -999           -999           -999           -999           -999          164.5            4.6            4.6           -999           -999           -999              1            5.8           -999           -999           -999            NDS
   WASP-117b              E              0           -999           -999          0.300          0.026          0.026          241.5            3.2            2.8          25.21           0.73           0.79           -999           -999           -999              1            1.3           -999           -999           -999            NDS
      WTS-2b              U              0           -999           -999           0.27           0.11           0.19            293             15             29            302             50             94           -999           -999           -999              1           20.0           -999           -999           -999            NDS
       XO-1b              C              1          0.019          0.043           -999           -999           -999           -999           -999           -999          115.3            1.7            1.9           -999           -999           -999              1            3.5           -999           -999           -999            NDS
      XO-2Nb              C              1          0.006          0.014           -999           -999           -999           -999           -999           -999          90.17           0.82           0.82           -999           -999           -999              0           -999            2.6            0.7            0.7           CURV
       XO-3b              E              0           -999           -999        0.27587        0.00067        0.00071         349.35           0.68           0.67         1468.9            4.5            4.6           -999           -999           -999              0           -999           29.2            7.8           10.0            NDS
       XO-4b              C              1         0.0039          0.017           -999           -999           -999           -999           -999           -999          169.6            2.4            2.3           -999           -999           -999              0           -999           10.2            2.8            4.2            NDS
       XO-5b              C              1          0.021          0.042           -999           -999           -999           -999           -999           -999          143.5            3.0            3.0           -999           -999           -999              0           -999           10.8            1.8            2.2            NDS


==> anc/Table9_CDS.txt <==
;   PLANET            period       smaxis       e_smaxis_l     e_smaxis_r         circ_flag   e_ecc_upp           ecc          e_ecc_l        e_ecc_r         mp            e_mp_l         e_mp_r         rhop         e_rhop_l        e_rhop_r        loggp        e_loggp_l      e_loggp_r
;                     days            au             au            au                0/1                                                                      Mjup           Mjup           Mjup          g/cm3          g/cm3          g/cm3         dex(cgs)       dex(cgs)       dex(cgs)
    CoRoT-1b          1.509        0.02752        0.00023        0.00022              1          0.036           -999           -999           -999           1.23           0.10           0.10          0.302          0.028          0.031          3.015          0.040          0.038
    CoRoT-2b          1.743        0.02810        0.00058        0.00057              1          0.024           -999           -999           -999           3.30           0.18           0.19           1.30           0.13           0.14          3.581          0.036          0.036
    CoRoT-3b          4.257         0.0574         0.0013         0.0012              1          0.016           -999           -999           -999          21.44           0.97           0.96           25.9            4.9            6.4          4.718          0.063          0.065
    CoRoT-4b          9.202        0.09025        0.00055        0.00068              1           0.14           -999           -999           -999          0.703          0.073          0.071          0.517          0.082          0.099          3.090          0.062          0.058
    CoRoT-5b          4.038        0.04963        0.00032        0.00033              1          0.087           -999           -999           -999          0.478          0.035          0.035          0.221          0.026          0.030          2.788          0.044          0.043
    CoRoT-6b          8.887         0.0854         0.0014         0.0013              1           0.18           -999           -999           -999           2.95           0.28           0.28           2.30           0.29           0.32          3.730          0.050          0.048
    CoRoT-8b          6.212        0.06339        0.00098        0.00096              1           0.19           -999           -999           -999          0.218          0.041          0.033           1.45           0.29           0.29          3.219          0.093          0.069
    CoRoT-9b         95.273         0.4029         0.0056         0.0054              0           -999          0.134          0.034          0.040          0.846          0.057          0.056           0.91           0.16           0.21          3.280          0.060          0.062
   CoRoT-10b         13.241         0.1055         0.0020         0.0019              0           -999          0.524          0.018          0.018           2.73           0.14           0.14           3.69           0.70           0.96          3.855          0.063          0.069
   CoRoT-11b          2.994        0.04407        0.00059        0.00056              1           0.36           -999           -999           -999           2.62           0.62           0.59           1.11           0.27           0.26          3.502           0.12          0.090
   CoRoT-12b          2.828        0.04013        0.00093        0.00090              1          0.050           -999           -999           -999          0.915          0.069          0.071          0.381          0.091           0.13          3.040          0.082          0.086
   CoRoT-13b          4.035        0.05107        0.00031        0.00030              1          0.067           -999           -999           -999          1.331          0.073          0.073           2.38           0.17           0.18          3.624          0.028          0.027
   CoRoT-14b          1.512        0.02691        0.00073        0.00070              1          0.036           -999           -999           -999           7.42           0.47           0.47            7.1            1.3            1.7          4.190          0.061          0.064
   CoRoT-16b          5.352         0.0618         0.0015         0.0015              0           -999           0.37           0.12           0.11          0.529          0.096          0.098           0.41           0.14           0.22           2.98           0.13           0.14
   CoRoT-17b          3.768         0.0481         0.0016         0.0015              1          0.081           -999           -999           -999           2.41           0.26           0.27           2.81           0.58           0.77          3.758          0.076          0.080
   CoRoT-18b          1.900         0.0295         0.0017         0.0015              1          0.025           -999           -999           -999           3.46           0.38           0.38           1.91           0.62            1.1           3.70           0.12           0.14
   CoRoT-19b          3.897        0.05166        0.00070        0.00069              1          0.056           -999           -999           -999          1.155          0.072          0.072          0.668          0.061          0.063          3.236          0.035          0.033
   CoRoT-20b          9.243         0.0901         0.0022         0.0021              0           -999          0.575          0.014          0.016           4.23           0.25           0.26            8.9            1.2            1.5          4.172          0.048          0.051
   CoRoT-21b          2.725        0.04160        0.00100        0.00094              1           0.39           -999           -999           -999           2.22           0.56           0.56           1.24           0.43           0.62           3.51           0.15           0.14
   CoRoT-23b          3.631         0.0484         0.0012         0.0011              1           0.16           -999           -999           -999           3.09           0.33           0.33            3.3            1.0            1.7           3.84           0.11           0.13
   CoRoT-25b          4.861        0.05789        0.00093         0.0019              1           0.22           -999           -999           -999          0.293          0.060          0.061           0.24           0.12           0.14           2.74           0.21           0.15
   CoRoT-26b          4.205        0.05250        0.00098        0.00094              1           0.41           -999           -999           -999           0.58           0.11           0.20          0.360          0.026          0.036          2.952          0.044          0.070
   CoRoT-27b          3.575         0.0467         0.0017         0.0015              1          0.034           -999           -999           -999          10.30           0.83           0.81           12.5            1.7            2.1          4.400          0.051          0.051
   CoRoT-28b          5.209         0.0590         0.0028         0.0027              1          0.071           -999           -999           -999          0.481          0.056          0.056           0.68           0.14           0.19          3.115          0.078          0.081
   CoRoT-29b          2.851         0.0390         0.0020         0.0018              1           0.12           -999           -999           -999           0.84           0.12           0.13           1.44           0.58            1.2           3.41           0.16           0.18
    HAT-P-1b          4.465         0.0553         0.0013         0.0012              1          0.011           -999           -999           -999          0.525          0.026          0.026          0.339          0.042          0.052          2.925          0.041          0.044
    HAT-P-2b          5.633        0.06880        0.00070        0.00065              0           -999        0.50833        0.00075        0.00082           8.70           0.20           0.19            7.3            1.1            1.4          4.221          0.048          0.053
    HAT-P-3b          2.900        0.03899        0.00065        0.00062              1         0.0100           -999           -999           -999          0.609          0.022          0.021           1.04           0.15           0.18          3.271          0.045          0.048
    HAT-P-4b          3.057        0.04449         0.0012        0.00083              1         0.0073           -999           -999           -999          0.651          0.037          0.033          0.380          0.030          0.029          2.988          0.019          0.019
    HAT-P-5b          2.788        0.04073        0.00093        0.00050              1          0.072           -999           -999           -999           1.02           0.10           0.10          0.642          0.097           0.12          3.207          0.059          0.057
    HAT-P-6b          3.853        0.05239        0.00082        0.00080              1          0.044           -999           -999           -999          1.106          0.040          0.039          0.583          0.078          0.091          3.190          0.043          0.044
    HAT-P-7b          2.205        0.03813        0.00036        0.00036              1         0.0040           -999           -999           -999          1.806          0.036          0.036          0.651          0.028          0.029          3.293          0.014          0.014
    HAT-P-8b          3.076        0.04496        0.00045        0.00046              1         0.0060           -999           -999           -999          1.354          0.035          0.035          0.497          0.065          0.078          3.173          0.041          0.043
    HAT-P-9b          3.923         0.0529         0.0018         0.0017              1           0.16           -999           -999           -999          0.761          0.092           0.10          0.344          0.058          0.069          2.983          0.069          0.066
   HAT-P-12b          3.213        0.03838        0.00033        0.00031              1          0.035           -999           -999           -999         0.2084         0.0094         0.0096          0.296          0.026          0.026          2.752          0.030          0.029
   HAT-P-13b          2.916        0.04270         0.0012        0.00058              1          0.013           -999           -999           -999          0.883          0.047          0.027          0.517          0.087           0.11          3.121          0.056          0.059
   HAT-P-14b          4.628        0.06062        0.00067        0.00065              0           -999         0.1074         0.0079         0.0076          2.303          0.054          0.054           1.88           0.24           0.29          3.635          0.040          0.042
   HAT-P-15b         10.863         0.0965         0.0014         0.0013              0           -999          0.200          0.028          0.026          1.949          0.078          0.080           1.96           0.23           0.27          3.624          0.039          0.039
   HAT-P-16b          2.776        0.04134        0.00045        0.00044              0           -999         0.0462         0.0024         0.0027          4.221          0.092          0.092           2.45           0.34           0.42          3.800          0.044          0.046
   HAT-P-17b         10.339         0.0882         0.0014         0.0013              0           -999         0.3417         0.0036         0.0036          0.537          0.017          0.017          0.647          0.056          0.062          3.116          0.028          0.029
   HAT-P-18b          5.508        0.05596        0.00074        0.00074              1          0.087           -999           -999           -999          0.200          0.019          0.019          0.251          0.042          0.052          2.698          0.061          0.062
   HAT-P-19b          4.009        0.04664        0.00078        0.00076              1          0.024           -999           -999           -999          0.284          0.016          0.016          0.242          0.043          0.055          2.740          0.059          0.062
   HAT-P-20b          2.875        0.03617        0.00045        0.00043              0           -999         0.0158         0.0018         0.0023           7.27           0.18           0.18           13.8            1.5            1.7          4.380          0.034          0.035
   HAT-P-21b          4.124        0.04950        0.00075        0.00072              0           -999         0.2170         0.0100         0.0100           3.97           0.13           0.13            4.6            1.0            1.5          3.971          0.075          0.083
   HAT-P-22b          3.212        0.04142        0.00054        0.00053              1         0.0020           -999           -999           -999          2.172          0.056          0.055           2.14           0.31           0.39          3.664          0.046          0.050
   HAT-P-23b          1.213        0.02320        0.00024        0.00024              1          0.052           -999           -999           -999           1.97           0.12           0.12           0.96           0.18           0.23          3.418          0.063          0.064
   HAT-P-24b          3.355        0.04651        0.00056        0.00055              1          0.038           -999           -999           -999          0.723          0.030          0.031          0.467          0.070          0.089          3.065          0.049          0.052
   HAT-P-25b          3.653        0.04659        0.00050        0.00049              1          0.033           -999           -999           -999          0.567          0.022          0.022          0.427          0.070          0.074          3.002          0.053          0.049
   HAT-P-27b          3.040        0.03998        0.00091        0.00084              1          0.028           -999           -999           -999          0.616          0.030          0.030           0.76           0.13           0.17          3.183          0.055          0.059
   HAT-P-28b          3.257        0.04337        0.00070        0.00066              1          0.039           -999           -999           -999          0.637          0.037          0.037          0.459          0.098           0.12          3.041          0.071          0.069
   HAT-P-29b          5.723        0.06669        0.00086        0.00084              0           -999          0.104          0.018          0.021          0.676          0.034          0.035           0.62           0.18           0.18          3.138          0.096          0.077
   HAT-P-30b          2.811        0.04190        0.00046        0.00046              1          0.016           -999           -999           -999          0.746          0.021          0.020          0.385          0.053          0.062          3.013          0.044          0.044
   HAT-P-31b          5.005         0.0610         0.0011         0.0013              0           -999         0.2617         0.0095         0.0093          2.147          0.078          0.090           2.30           0.92            1.5           3.68           0.14           0.14
   HAT-P-32b          2.150        0.03427        0.00042        0.00040              1          0.044           -999           -999           -999           0.75           0.13           0.13          0.163          0.028          0.029          2.767          0.080          0.070
   HAT-P-33b          3.474        0.04995        0.00049        0.00048              1           0.22           -999           -999           -999           0.66           0.14           0.14          0.170          0.037          0.039          2.758           0.10          0.087
   HAT-P-34b          5.453        0.06774        0.00076        0.00074              0           -999          0.432          0.027          0.029           3.33           0.20           0.21           2.50           0.60           0.75          3.772          0.080          0.078
   HAT-P-35b          3.647        0.04978        0.00066        0.00064              1          0.020           -999           -999           -999          1.056          0.033          0.033           0.55           0.11           0.14          3.169          0.063          0.067
   HAT-P-36b          1.327        0.02382        0.00039        0.00038              1          0.059           -999           -999           -999           1.85           0.10           0.10           1.13           0.18           0.23          3.457          0.053          0.055
   HAT-P-37b          2.797        0.03793        0.00058        0.00056              1           0.14           -999           -999           -999           1.20           0.11           0.12           0.91           0.17           0.23          3.332          0.068          0.072
   HAT-P-38b          4.640        0.05231        0.00089        0.00085              1          0.055           -999           -999           -999          0.267          0.020          0.020           0.60           0.15           0.19          2.994          0.087          0.084
   HAT-P-39b          3.544        0.05095        0.00063        0.00062              1           0.17           -999           -999           -999          0.569           0.11          0.089         0.1836         0.0080         0.0060          2.761          0.036          0.019
   HAT-P-40b          4.457        0.06076         0.0015        0.00062              1           0.12           -999           -999           -999          0.581          0.034          0.033          0.138          0.015          0.018          2.681          0.039          0.040
   HAT-P-41b          2.694        0.04258        0.00048        0.00047              1           0.22           -999           -999           -999          0.795          0.091          0.056         0.2040         0.0088         0.0060          2.836          0.023          0.015
   HAT-P-42b          4.642         0.0575         0.0011         0.0011              1           0.11           -999           -999           -999           0.88           0.13           0.14           0.52           0.16           0.25           3.13           0.12           0.12
   HAT-P-43b          3.333        0.04445        0.00053        0.00045              1           0.21           -999           -999           -999           0.73           0.14           0.32          0.431          0.054           0.11          3.042          0.070           0.12
   HAT-P-45b          3.129        0.04521        0.00070        0.00069              1           0.11           -999           -999           -999           0.86           0.12           0.11          0.358          0.067          0.025          3.001          0.034          0.019
   HAT-P-49b          2.692        0.04378        0.00049        0.00048              1           0.12           -999           -999           -999           1.77           0.22           0.22           0.78           0.18           0.20          3.341          0.091          0.078
   HAT-P-50b          3.122        0.04527         0.0015        0.00058              1          0.084           -999           -999           -999          1.359          0.086          0.070           0.79           0.11           0.14          3.306          0.050          0.050
   HAT-P-51b          4.218        0.05067        0.00047        0.00048              1          0.070           -999           -999           -999          0.311          0.019          0.019          0.178          0.022          0.027          2.662          0.044          0.046
   HAT-P-52b          2.754        0.03696        0.00038        0.00037              1          0.030           -999           -999           -999          0.817          0.039          0.041           0.98           0.18           0.25          3.298          0.063          0.068
   HAT-P-53b          1.962        0.03160        0.00043        0.00041              1          0.085           -999           -999           -999          1.477          0.044          0.042           0.80           0.14           0.19          3.323          0.058          0.064
   HAT-P-54b          3.800        0.04122        0.00043        0.00043              1           0.66           -999           -999           -999           1.82           0.98            2.3            2.7            1.5            3.4           3.70           0.34           0.35
   HAT-P-55b          3.585        0.04604        0.00055        0.00056              1           0.17           -999           -999           -999          0.580          0.054          0.053          0.435          0.066          0.080          3.012          0.057          0.057
   HAT-P-56b          2.791        0.04232        0.00041        0.00038              1           0.29           -999           -999           -999           1.90           0.28           0.22           0.75           0.12           0.11          3.342          0.073          0.051
     HATS-1b          3.446        0.04446        0.00084        0.00080              1          0.082           -999           -999           -999           1.75           0.19           0.19           0.99           0.29           0.31          3.409           0.11          0.089
     HATS-2b          1.354        0.02298        0.00032        0.00032              1           0.29           -999           -999           -999           1.53           0.23           0.12           1.17           0.18           0.14          3.440          0.072          0.042
     HATS-3b          3.548        0.04852        0.00054        0.00053              1           0.30           -999           -999           -999           1.10           0.19           0.18          0.516          0.091          0.096          3.154          0.081          0.070
     HATS-4b          2.517        0.03623        0.00025        0.00024              1          0.024           -999           -999           -999          1.309          0.039          0.040           1.53           0.16           0.19          3.494          0.034          0.034
     HATS-5b          4.763        0.05428        0.00060        0.00056              1          0.044           -999           -999           -999          0.238          0.014          0.014          0.389          0.039          0.041          2.851          0.036          0.034
     HATS-7b          3.185        0.04012        0.00044        0.00043              1           0.12           -999           -999           -999          0.123          0.014          0.014           0.88           0.19           0.24          2.994          0.082          0.077
     HATS-8b          3.584        0.04668        0.00057        0.00053              1           0.25           -999           -999           -999          0.145          0.026          0.026          0.277          0.052          0.026          2.671          0.031          0.015
     HATS-9b          1.915        0.03048        0.00037        0.00038              1          0.075           -999           -999           -999          0.823          0.039          0.041           0.84           0.20           0.29          3.255          0.080          0.087
    HATS-10b          3.313        0.04493        0.00076        0.00071              1           0.28           -999           -999           -999          0.585           0.12          0.097          0.799          0.067          0.040          3.191          0.057          0.028
    HATS-13b          3.044        0.04059        0.00042        0.00041              1           0.22           -999           -999           -999          0.592          0.098          0.087          0.413          0.074          0.067          3.001          0.083          0.060
    HATS-14b          2.767        0.03815        0.00031        0.00032              1           0.11           -999           -999           -999          1.069          0.097          0.094           1.19           0.14           0.14          3.391          0.048          0.045
  HD-149026b          2.876        0.04364        0.00022        0.00022              1          0.013           -999           -999           -999          0.322          0.012          0.014          0.750          0.077          0.089          3.085          0.034          0.035
   HD-17156b         21.216        0.16278        0.00076        0.00076              0           -999         0.6703         0.0013         0.0014          3.235          0.032          0.032          3.123          0.063          0.066         3.8316         0.0068         0.0068
  HD-189733b          2.219        0.03100        0.00061        0.00059              1         0.0039           -999           -999           -999          1.123          0.045          0.045          0.943          0.072          0.081          3.332          0.026          0.027
  HD-209458b          3.525        0.04707        0.00047        0.00045              1         0.0081           -999           -999           -999          0.682          0.015          0.014          0.333          0.013          0.014          2.958          0.013          0.014
   HD-80606b        111.437         0.4565         0.0053         0.0051              0           -999        0.93226        0.00069        0.00064          4.116          0.100          0.097           5.06           0.35           0.38          4.006          0.022          0.022
    KELT-2Ab          4.114        0.05497        0.00037        0.00037              1          0.081           -999           -999           -999          1.527          0.088          0.087           0.91           0.12           0.13          3.365          0.047          0.044
     KELT-3b          2.703        0.04123        0.00066        0.00066              1          0.035           -999           -999           -999          1.478          0.062          0.063           0.75           0.11           0.15          3.307          0.050          0.052
     KELT-6b          7.846         0.0804         0.0014         0.0014              1          0.036           -999           -999           -999          0.442          0.019          0.019          0.333          0.079           0.12          2.895          0.079          0.088
     KELT-8b          3.244        0.04550        0.00088        0.00083              1          0.047           -999           -999           -999          0.858          0.051          0.053          0.165          0.039          0.054          2.788          0.081          0.085
   Kepler-5b          3.548        0.05071        0.00064        0.00051              1          0.043           -999           -999           -999          2.126          0.093          0.095          0.898          0.091           0.10          3.410          0.034          0.034
   Kepler-6b          3.235        0.04448        0.00084         0.0019              1          0.060           -999           -999           -999          0.647          0.041          0.055          0.490          0.028          0.026          3.062          0.018          0.018
   Kepler-7b          4.885         0.0633         0.0013         0.0012              1          0.026           -999           -999           -999          0.449          0.048          0.051          0.124          0.015          0.016          2.612          0.052          0.048
   Kepler-8b          3.522        0.04835        0.00089        0.00083              1           0.18           -999           -999           -999           0.56           0.13           0.14          0.244          0.064          0.069           2.84           0.12           0.10
  Kepler-12b          4.438        0.05563        0.00085        0.00084              1          0.021           -999           -999           -999          0.433          0.040          0.042          0.110          0.012          0.013          2.572          0.045          0.043
  Kepler-15b          4.943        0.05705        0.00066        0.00069              1          0.068           -999           -999           -999          0.633          0.045          0.046           0.89           0.17           0.21          3.232          0.064          0.066
  Kepler-17b          1.486        0.02680        0.00048        0.00046              1          0.020           -999           -999           -999           2.47           0.11           0.12           1.30           0.12           0.14          3.539          0.033          0.033
  Kepler-39b         21.087         0.1635         0.0028         0.0027              1           0.13           -999           -999           -999           20.1            1.1            1.1           13.0            2.7            3.7          4.510          0.069          0.074
  Kepler-40b          6.873         0.0804         0.0035         0.0031              1           0.15           -999           -999           -999           2.07           0.33           0.33           0.86           0.21           0.27          3.392          0.097          0.095
  Kepler-41b          1.856        0.03097        0.00036        0.00036              1           0.21           -999           -999           -999          0.566          0.067          0.069          0.327          0.041          0.043          2.926          0.057          0.052
  Kepler-43b          3.024        0.04436        0.00047        0.00046              1          0.028           -999           -999           -999          3.140          0.088          0.087           2.53           0.22           0.24          3.766          0.028          0.028
  Kepler-44b          3.247         0.0446         0.0010         0.0011              1          0.070           -999           -999           -999          0.981          0.097           0.10           0.94           0.18           0.23          3.310          0.070          0.071
  Kepler-45b          2.455        0.02987         0.0010        0.00099              1           0.23           -999           -999           -999          0.484          0.071          0.073           0.68           0.21           0.33           3.11           0.12           0.12
  Kepler-74b          7.341        0.07813        0.00088        0.00084              1           0.32           -999           -999           -999          0.604          0.094          0.088           0.85           0.14           0.14          3.211          0.076          0.061
  Kepler-75b          8.885         0.0817         0.0012         0.0012              0           -999         0.5704         0.0094         0.0093          10.10           0.35           0.36          10.83           0.93            1.1          4.357          0.029          0.029
  Kepler-76b          1.545         0.0278         0.0016         0.0015              1          0.078           -999           -999           -999           2.00           0.26           0.27           1.26           0.27           0.34          3.499          0.082          0.081
  Kepler-77b          3.579        0.04502        0.00065        0.00063              1          0.079           -999           -999           -999          0.522          0.040          0.042          0.732          0.066          0.070          3.147          0.037          0.036
 Kepler-412b          1.721        0.02961        0.00079        0.00075              1          0.076           -999           -999           -999          0.927          0.071          0.076          0.494          0.057          0.065          3.117          0.043          0.044
 Kepler-419b         69.755         0.3704         0.0068         0.0064              0           -999          0.800          0.097          0.087           2.58           0.75           0.78            3.5            1.4            2.3           3.84           0.18           0.17
 Kepler-422b          7.891         0.0813         0.0014         0.0014              1           0.55           -999           -999           -999           0.49           0.12           0.23           0.42           0.15           0.22           2.99           0.16           0.16
 Kepler-423b          2.684        0.03582        0.00057        0.00056              1          0.079           -999           -999           -999          0.606          0.061          0.063          0.443          0.068          0.082          3.024          0.061          0.059
 Kepler-424b          3.312        0.04365        0.00081        0.00077              1          0.076           -999           -999           -999          1.076          0.092          0.096           1.97           0.44           0.56          3.540          0.080          0.076
 Kepler-425b          3.797        0.04652        0.00086        0.00082              1           0.20           -999           -999           -999          0.226          0.046          0.046          0.299          0.063          0.068          2.767           0.10          0.085
 Kepler-426b          3.218        0.04135        0.00095        0.00088              1           0.12           -999           -999           -999          0.337          0.060          0.058          0.321          0.060          0.065          2.845          0.087          0.075
 Kepler-427b         10.291         0.0913         0.0019         0.0019              1           0.27           -999           -999           -999          0.292          0.054          0.054          0.195          0.078           0.15           2.68           0.16           0.18
 Kepler-428b          3.526        0.04331        0.00083        0.00080              1           0.11           -999           -999           -999           1.28           0.13           0.13           1.26           0.16           0.18          3.435          0.052          0.049
 Kepler-432b         52.501         0.3025         0.0056         0.0064              0           -999         0.4775         0.0073         0.0073          0.575          0.023          0.025          0.476          0.048          0.056          3.037          0.034          0.035
 Kepler-433b          5.334         0.0678         0.0028         0.0025              1           0.15           -999           -999           -999           2.81           0.41           0.45           1.14           0.34           0.53           3.52           0.12           0.12
 Kepler-434b         12.875         0.1142         0.0030         0.0029              1           0.13           -999           -999           -999           2.98           0.29           0.31            2.8            1.2            2.2           3.79           0.17           0.17
 Kepler-435b          8.600         0.0949         0.0019         0.0018              1           0.18           -999           -999           -999           0.85           0.13           0.13          0.134          0.035          0.051           2.73           0.10           0.10
 OGLE-TR-10b          3.101        0.04350         0.0012        0.00091              1           0.82           -999           -999           -999           1.13           0.39            1.6          0.815          0.073           0.87          3.292          0.093           0.33
 OGLE-TR-56b          1.212        0.02385        0.00049        0.00047              1           0.67           -999           -999           -999            3.3            1.6            4.0           1.59           0.81            2.0           3.64           0.30           0.35
OGLE-TR-111b          4.014        0.04689         0.0010        0.00099              1           0.54           -999           -999           -999           0.78           0.28           0.62           0.84           0.33           0.65           3.24           0.20           0.25
OGLE-TR-113b          1.432        0.02290        0.00016        0.00016              1           0.15           -999           -999           -999           1.36           0.15           0.16           1.32           0.17           0.18          3.456          0.057          0.051
OGLE-TR-132b          1.690        0.03036        0.00055        0.00055              1           0.60           -999           -999           -999            2.7            1.5            3.4           2.01           0.75            1.8           3.68           0.25           0.30
OGLE-TR-182b          3.979        0.05205        0.00059        0.00057              1           0.27           -999           -999           -999           1.07           0.20           0.15           0.41           0.11           0.16           3.08           0.11           0.11
OGLE-TR-211b          3.677        0.05106        0.00076        0.00073              1           0.58           -999           -999           -999           0.68           0.28           0.24          0.420           0.12          0.058          3.023           0.17          0.078
    Qatar-1b          1.420        0.02343        0.00028        0.00028              1          0.012           -999           -999           -999          1.321          0.040          0.041           0.99           0.19           0.27          3.370          0.065          0.071
    Qatar-2b          1.337        0.02153        0.00019        0.00020              1          0.011           -999           -999           -999          2.470          0.052          0.052          1.552          0.054          0.057          3.590          0.012          0.013
     TrES-1b          3.030        0.03926        0.00060        0.00058              1          0.012           -999           -999           -999          0.697          0.027          0.028          0.712          0.050          0.055          3.181          0.025          0.025
     TrES-2b          2.471        0.03557        0.00074        0.00073              1         0.0028           -999           -999           -999          1.212          0.050          0.051          0.820          0.085          0.092          3.302          0.034          0.033
     TrES-3b          1.306        0.02284        0.00037        0.00024              1          0.043           -999           -999           -999          1.801          0.083          0.078          0.917          0.024          0.024         3.3914         0.0013         0.0021
     TrES-4b          3.554        0.05159        0.00061        0.00059              1          0.015           -999           -999           -999          0.498          0.032          0.033          0.099          0.014          0.017          2.562          0.048          0.052
     TrES-5b          1.482        0.02452        0.00022        0.00021              1          0.030           -999           -999           -999          1.790          0.070          0.071          1.257          0.079          0.085          3.482          0.023          0.023
     WASP-1b          2.520        0.03958        0.00049        0.00047              1          0.013           -999           -999           -999          0.948          0.028          0.029          0.339          0.034          0.037          3.011          0.032          0.031
     WASP-2b          2.152         0.0314         0.0015         0.0013              1          0.013           -999           -999           -999          0.925          0.088          0.081           0.93           0.20           0.27          3.301          0.077          0.078
     WASP-3b          1.847        0.03182        0.00085        0.00080              1         0.0058           -999           -999           -999           1.89           0.12           0.12          0.822          0.089           0.10          3.368          0.039          0.040
     WASP-4b          1.338       0.022870       0.000090       0.000090              1         0.0033           -999           -999           -999          1.170          0.015          0.015           0.61           0.18           0.30          3.213          0.098           0.12
     WASP-5b          1.628        0.02739        0.00039        0.00039              1          0.012           -999           -999           -999          1.590          0.052          0.053           1.21           0.16           0.20          3.455          0.043          0.044
     WASP-6b          3.361        0.04217         0.0012        0.00079              1          0.070           -999           -999           -999          0.483          0.030          0.026          0.326          0.043          0.048          2.902          0.046          0.043
     WASP-7b          4.955        0.06188         0.0010        0.00098              1          0.049           -999           -999           -999          1.083          0.088          0.093           0.53           0.10           0.14          3.159          0.068          0.071
     WASP-8b          8.159         0.0801         0.0015         0.0015              0           -999         0.3057         0.0046         0.0046          2.132          0.081          0.080           2.47           0.17           0.39          3.706          0.026          0.043
    WASP-10b          3.093         0.0378         0.0014         0.0013              0           -999         0.0601         0.0046         0.0064           3.21           0.24           0.23           3.28           0.58           0.71          3.844          0.061          0.061
    WASP-11b          3.722        0.04376        0.00071        0.00067              1          0.030           -999           -999           -999          0.532          0.020          0.021          0.679          0.049          0.054          3.128          0.025          0.025
    WASP-12b          1.091        0.02312         0.0010        0.00094              1          0.020           -999           -999           -999           1.39           0.12           0.12          0.283          0.044          0.054          3.015          0.059          0.057
    WASP-13b          4.353         0.0558         0.0019         0.0018              1          0.016           -999           -999           -999          0.525          0.037          0.035          0.182          0.030          0.036          2.745          0.057          0.057
    WASP-14b          2.244         0.0358         0.0013         0.0012              0           -999         0.0782         0.0012         0.0014           7.22           0.50           0.49           4.23           0.73           0.95          4.035          0.060          0.063
    WASP-15b          3.752         0.0499         0.0018         0.0017              1          0.055           -999           -999           -999          0.542          0.053          0.054          0.231          0.040          0.049          2.819          0.065          0.065
    WASP-16b          3.119         0.0422         0.0017         0.0010              1          0.018           -999           -999           -999          0.908          0.071          0.045           1.14           0.17           0.14          3.355          0.041          0.020
    WASP-17b          3.735        0.05151        0.00035        0.00035              1          0.020           -999           -999           -999          0.512          0.037          0.037          0.080          0.011          0.013          2.504          0.048          0.048
    WASP-18b          0.941        0.02030        0.00073        0.00069              0           -999        0.00757        0.00100        0.00100          10.20           0.72           0.70            9.6            1.6            1.8          4.323          0.058          0.055
    WASP-19b          0.789        0.01649        0.00056        0.00053              1         0.0061           -999           -999           -999          1.157          0.078          0.076          0.637          0.089           0.10          3.222          0.048          0.049
    WASP-20b          4.900        0.05999        0.00068        0.00069              1          0.039           -999           -999           -999          0.311          0.018          0.019          0.123          0.015          0.018          2.557          0.043          0.044
    WASP-21b          4.323        0.05212        0.00052        0.00051              1          0.048           -999           -999           -999          0.297          0.013          0.013          0.301          0.047          0.058          2.808          0.050          0.053
    WASP-22b          3.533        0.04700        0.00037        0.00036              1          0.021           -999           -999           -999          0.570          0.016          0.017          0.459          0.060          0.053          3.024          0.041          0.033
    WASP-23b          2.944         0.0370         0.0022         0.0019              1          0.065           -999           -999           -999          0.879           0.10          0.095           1.17           0.20           0.24          3.359          0.068          0.064
    WASP-24b          2.341        0.03607        0.00045        0.00044              1         0.0046           -999           -999           -999          1.060          0.029          0.030          0.597          0.052          0.060          3.191          0.028          0.029
    WASP-25b          3.765        0.04738        0.00047        0.00047              1          0.083           -999           -999           -999          0.574          0.042          0.042          0.406          0.056          0.065          2.990          0.050          0.050
    WASP-26b          2.757        0.03997        0.00036        0.00035              1         0.0039           -999           -999           -999          1.038          0.021          0.020          0.560          0.092           0.12          3.170          0.053          0.055
    WASP-28b          3.409        0.04465        0.00074        0.00073              1          0.058           -999           -999           -999          0.906          0.044          0.046          0.629          0.068          0.078          3.183          0.036          0.038
    WASP-29b          3.923        0.04566        0.00062        0.00060              1          0.059           -999           -999           -999          0.245          0.022          0.023           0.61           0.12           0.12          2.985          0.067          0.059
    WASP-31b          3.406        0.04663        0.00034        0.00034              1          0.047           -999           -999           -999          0.489          0.025          0.025          0.163          0.017          0.019          2.703          0.036          0.036
    WASP-32b          2.719        0.03904        0.00061        0.00062              1         0.0040           -999           -999           -999           3.49           0.11           0.12           3.24           0.34           0.40          3.853          0.033          0.036
    WASP-34b          4.318         0.0521         0.0012         0.0012              1          0.025           -999           -999           -999          0.583          0.031          0.030          0.412          0.087           0.10          2.997          0.070          0.067
    WASP-35b          3.162        0.04313        0.00041        0.00040              1          0.028           -999           -999           -999          0.701          0.019          0.019          0.378          0.041          0.049          2.999          0.035          0.036
    WASP-36b          1.537        0.02643        0.00027        0.00025              1          0.019           -999           -999           -999          2.296          0.067          0.068          1.354          0.098           0.10          3.540          0.023          0.023
    WASP-37b          3.577         0.0447         0.0020         0.0018              1          0.052           -999           -999           -999           1.72           0.17           0.17           1.43           0.24           0.30          3.514          0.064          0.064
    WASP-38b          6.872        0.07584        0.00082        0.00080              0           -999         0.0278         0.0028         0.0030          2.648          0.058          0.057           2.54           0.14           0.15          3.742          0.018          0.018
    WASP-39b          4.055        0.04859        0.00053        0.00051              1          0.048           -999           -999           -999          0.275          0.043          0.042          0.166          0.029          0.032          2.626          0.078          0.068
    WASP-41b          3.052        0.04022        0.00044        0.00044              1           0.12           -999           -999           -999          0.941          0.064          0.065          0.672          0.099           0.13          3.208          0.052          0.054
    WASP-42b          4.982         0.0548         0.0018         0.0017              0           -999          0.062          0.011          0.013          0.501          0.034          0.034          0.514          0.074          0.094          3.039          0.050          0.053
    WASP-43b          0.813        0.01528        0.00018        0.00017              1         0.0062           -999           -999           -999          2.050          0.052          0.050           2.28           0.13           0.14          3.675          0.019          0.019
    WASP-44b          2.424        0.03474        0.00043        0.00040              1          0.068           -999           -999           -999          0.878          0.067          0.065           0.74           0.19           0.27          3.224          0.087          0.093
    WASP-45b          3.126        0.04054        0.00093        0.00087              1          0.043           -999           -999           -999          1.003          0.054          0.054           0.79           0.37           0.39           3.26           0.19           0.12
    WASP-46b          1.430        0.02334        0.00065        0.00061              1          0.022           -999           -999           -999           1.90           0.11           0.11           1.45           0.14           0.16          3.533          0.036          0.036
    WASP-48b          2.144        0.03449        0.00049        0.00047              1          0.014           -999           -999           -999          1.031          0.045          0.046          0.275          0.046          0.056          2.962          0.054          0.055
    WASP-49b          2.782         0.0379         0.0011         0.0010              1          0.026           -999           -999           -999          0.399          0.027          0.029          0.356          0.048          0.057          2.899          0.048          0.048
    WASP-50b          1.955        0.02945        0.00087        0.00084              1          0.022           -999           -999           -999          1.460          0.087          0.087           1.18           0.15           0.18          3.434          0.044          0.045
    WASP-52b          1.750        0.02713        0.00032        0.00031              1          0.092           -999           -999           -999          0.459          0.021          0.022          0.277          0.023          0.025          2.848          0.029          0.030
    WASP-54b          3.694        0.04988        0.00045        0.00043              1          0.060           -999           -999           -999          0.606          0.018          0.018          0.167          0.024          0.029          2.741          0.046          0.047
    WASP-55b          4.466        0.05326        0.00071        0.00071              1          0.056           -999           -999           -999          0.571          0.042          0.045          0.321          0.039          0.038          2.921          0.045          0.041
    WASP-56b          4.617        0.05614        0.00041        0.00040              1          0.082           -999           -999           -999          0.599          0.039          0.040          0.571          0.062          0.069          3.096          0.040          0.039
    WASP-57b          2.839        0.03772        0.00089        0.00083              1          0.059           -999           -999           -999          0.643          0.054          0.056           0.69           0.11           0.13          3.161          0.056          0.057
    WASP-58b          5.017         0.0562         0.0020         0.0019              1          0.044           -999           -999           -999          0.899          0.072          0.074           0.44           0.15           0.27           3.08           0.12           0.14
    WASP-59b          7.920         0.0697         0.0011         0.0011              1           0.12           -999           -999           -999          0.857          0.047          0.046           2.28           0.53           0.74          3.548          0.078          0.083
    WASP-60b          4.305        0.05311        0.00059        0.00058              1          0.064           -999           -999           -999          0.505          0.048          0.048           0.99           0.34           0.57           3.23           0.12           0.14
    WASP-61b          3.856        0.05146        0.00099        0.00097              1          0.074           -999           -999           -999           2.05           0.17           0.18           1.33           0.14           0.16          3.519          0.044          0.042
    WASP-62b          4.412        0.05672        0.00079        0.00075              1          0.075           -999           -999           -999          0.568          0.042          0.043          0.262          0.036          0.043          2.862          0.050          0.050
    WASP-63b          4.378        0.05417        0.00089        0.00067              1          0.086           -999           -999           -999          0.339          0.030          0.030          0.179          0.070           0.14           2.68           0.15           0.17
    WASP-64b          1.573        0.02652        0.00025        0.00024              1          0.054           -999           -999           -999          1.221          0.071          0.073          0.737          0.077          0.087          3.272          0.038          0.038
    WASP-65b          2.311         0.0334         0.0018         0.0016              1          0.016           -999           -999           -999           1.54           0.16           0.15           1.38           0.24           0.29          3.488          0.066          0.063
    WASP-66b          4.086        0.05461        0.00096        0.00099              1          0.046           -999           -999           -999           2.37           0.14           0.14           1.09           0.19           0.25          3.482          0.059          0.064
    WASP-67b          4.614        0.05179        0.00078        0.00080              1          0.015           -999           -999           -999          0.420          0.035          0.035          0.200          0.084           0.14           2.74           0.16           0.15
    WASP-68b          5.084        0.06219        0.00051        0.00049              1          0.023           -999           -999           -999          0.957          0.024          0.025           0.63           0.12           0.11          3.190          0.063          0.048
    WASP-69b          3.868        0.04527        0.00054        0.00053              1           0.11           -999           -999           -999          0.250          0.023          0.023          0.262          0.039          0.047          2.743          0.055          0.056
   WASP-70Ab          3.713        0.04855        0.00063        0.00061              1          0.053           -999           -999           -999          0.597          0.026          0.026          0.454          0.080           0.13          3.029          0.059          0.071
    WASP-71b          2.904        0.04622        0.00069        0.00068              1          0.019           -999           -999           -999          2.222          0.078          0.078           0.89           0.20           0.29          3.412          0.074          0.084
    WASP-72b          2.217        0.03711        0.00051        0.00048              1          0.017           -999           -999           -999          1.446          0.053          0.054           0.87           0.31           0.58           3.34           0.13           0.15
    WASP-73b          4.087        0.05517        0.00069        0.00068              1          0.017           -999           -999           -999          1.879          0.062          0.061           1.53           0.35           0.41          3.546          0.076          0.069
    WASP-74b          2.138        0.03705         0.0010        0.00096              1          0.030           -999           -999           -999          0.944          0.059          0.061          0.309          0.037          0.043          2.983          0.043          0.042
    WASP-75b          2.484        0.03751        0.00077        0.00075              1          0.056           -999           -999           -999          1.073          0.056          0.059          0.649          0.075          0.089          3.217          0.039          0.041
   WASP-77Ab          1.360        0.02405        0.00036        0.00036              1         0.0075           -999           -999           -999          1.763          0.054          0.055          1.234          0.070          0.073          3.475          0.020          0.020
    WASP-78b          2.175        0.03488        0.00076        0.00070              1          0.092           -999           -999           -999          0.817          0.069          0.075          0.251          0.045          0.061          2.903          0.064          0.068
    WASP-79b          3.662         0.0521         0.0010         0.0011              1          0.066           -999           -999           -999          0.843          0.080          0.085          0.178          0.068          0.088           2.80           0.13           0.12
    WASP-80b          3.068        0.03427         0.0010        0.00096              1          0.020           -999           -999           -999          0.540          0.035          0.036          0.776          0.078          0.088          3.169          0.037          0.038
    WASP-83b          4.971         0.0590         0.0016         0.0015              1           0.12           -999           -999           -999          0.305          0.035          0.037          0.338          0.074          0.076          2.845          0.082          0.070
    WASP-84b          8.523         0.0771         0.0011         0.0011              1          0.077           -999           -999           -999          0.694          0.047          0.049          1.029          0.098           0.11          3.287          0.037          0.037
    WASP-88b          4.954        0.06438        0.00074        0.00073              1           0.13           -999           -999           -999          0.570          0.078          0.077          0.141          0.031          0.032          2.681          0.087          0.075
    WASP-89b          3.356         0.0428         0.0013         0.0012              0           -999         0.1928         0.0094         0.0100           5.80           0.36           0.34           6.37           0.79           0.89          4.122          0.043          0.043
   WASP-94Ab          3.950         0.0554         0.0012         0.0011              1          0.064           -999           -999           -999          0.456          0.034          0.036          0.114          0.013          0.014          2.590          0.044          0.042
    WASP-95b          2.185        0.03415        0.00096        0.00093              1          0.018           -999           -999           -999          1.204          0.074          0.071           0.84           0.12           0.15          3.308          0.048          0.052
    WASP-96b          3.425         0.0454         0.0013         0.0013              1           0.11           -999           -999           -999          0.490          0.047          0.049          0.352          0.059          0.068          2.926          0.062          0.060
    WASP-97b          2.073        0.03305        0.00059        0.00058              1          0.019           -999           -999           -999          1.323          0.056          0.057           1.13           0.16           0.21          3.409          0.049          0.051
    WASP-98b          2.963        0.03571         0.0010         0.0010              1          0.070           -999           -999           -999          0.848          0.076          0.084           0.79           0.11           0.12          3.240          0.052          0.052
    WASP-99b          5.753         0.0717         0.0016         0.0016              1         0.0100           -999           -999           -999           2.80           0.13           0.13           2.63           0.47           0.45          3.760          0.058          0.048
   WASP-100b          2.849        0.04574        0.00100        0.00093              1          0.044           -999           -999           -999           2.01           0.11           0.12           0.52           0.19           0.39           3.24           0.14           0.17
   WASP-101b          3.586        0.05057        0.00090        0.00085              1          0.068           -999           -999           -999          0.497          0.048          0.049          0.219          0.030          0.034          2.791          0.052          0.051
   WASP-103b          0.926        0.01987        0.00021        0.00020              1           0.15           -999           -999           -999          1.455          0.091          0.090          0.511          0.073          0.068          3.191          0.050          0.043
   WASP-104b          1.755        0.02920        0.00044        0.00044              1          0.015           -999           -999           -999          1.268          0.049          0.050           1.07           0.10           0.12          3.386          0.032          0.034
   WASP-106b          9.290         0.0917         0.0014         0.0014              1          0.046           -999           -999           -999          1.909          0.079          0.079           1.86           0.21           0.18          3.604          0.037          0.031
   WASP-117b         10.022        0.09464        0.00082        0.00082              0           -999          0.300          0.026          0.026         0.2761         0.0096         0.0099          0.341          0.061          0.078          2.834          0.057          0.062
      WTS-2b          1.019        0.01856        0.00062        0.00059              1           0.35           -999           -999           -999           1.27           0.21           0.19           0.62           0.12           0.13          3.229          0.085          0.071
       XO-1b          3.942        0.04930        0.00096        0.00091              1          0.019           -999           -999           -999          0.913          0.038          0.038          0.645          0.071          0.081          3.191          0.036          0.037
       XO-2b          2.616        0.03665        0.00064        0.00064              1         0.0060           -999           -999           -999          0.595          0.021          0.022          0.698          0.066          0.073          3.153          0.031          0.031
       XO-3b          3.192        0.04539        0.00084        0.00081              0           -999        0.27587        0.00067        0.00071          11.70           0.43           0.42            8.1            1.3            1.6          4.293          0.053          0.055
       XO-4b          4.125        0.05524        0.00028        0.00027              1         0.0039           -999           -999           -999          1.612          0.028          0.027          0.830          0.088           0.10          3.347          0.033          0.034
       XO-5b          4.188        0.04874        0.00057        0.00054              1          0.021           -999           -999           -999          1.046          0.033          0.033           0.95           0.12           0.15          3.324          0.041          0.043

